The portrait of eikonal instability in Lovelock theories

Perturbations and eikonal instabilities of black holes and branes in the Einstein-Gauss-Bonnet theory and its Lovelock generalization were considered in the literature for several particular cases, where the asymptotic conditions (flat, dS, AdS), the number of spacetime dimensions $D$, non-vanishing coupling constants ($\alpha_1$, $\alpha_2$, $\alpha_3$ etc.) and other parameters have been chosen in a specific way. Here we give a comprehensive analysis of the eikonal instabilities of black holes and branes for the \emph{most general} Lovelock theory, not limited by any of the above cases. Although the part of the stability analysis is performed here purely analytically and formulated in terms of the inequalities for the black hole parameters, the most general case is treated numerically and the accurate regions of instabilities are presented. The shared Mathematica(R) code allows the reader to construct the regions of eikonal instability for any desired values of the parameters.

==> Lovelock-numerical.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    314590,       6430]
NotebookOptionsPosition[    313218,       6382]
NotebookOutlinePosition[    313619,       6399]
CellTagsIndexPosition[    313576,       6396]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6982358046373587`*^9, 3.6982358047173586`*^9}, 
   3.7004872474510503`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"SolveLovelock", "\n", 
      RowBox[{"Input", ":", "\n", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "\[Psi]"}], "}"}], " ", "-", " ", 
        RowBox[{"variables", "\n", "n"}]}]}]}], " ", "=", " ", 
     RowBox[{"d", "-", "2", " ", "-", " ", 
      RowBox[{
      "dimensions", " ", "of", " ", "the", " ", "sphere", "\n", "coeff"}], 
      " ", "-", " ", 
      RowBox[{
      "list", " ", "of", " ", "tilted", " ", "Lovelock", " ", "parameters", 
       " ", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[Alpha]", "~"], "2"], ",", 
         SubscriptBox[
          OverscriptBox["\[Alpha]", "~"], "3"], ",", 
         SubscriptBox[
          OverscriptBox["\[Alpha]", "~"], "4"], ",", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["\[Alpha]", "~"], "5"], "..."}]}], "}"}], "\n", 
       "r0"}], " ", "-", " ", 
      RowBox[{"event", " ", "horizon", " ", "radius", "\n", "q"}], " ", "-", 
      " ", 
      RowBox[{
      "quotient", " ", "of", " ", "horizons", " ", "if", " ", "positive", " ", 
       RowBox[{"(", 
        RowBox[{"de", " ", "Sitter"}], ")"}]}]}]}], ",", " ", 
    RowBox[{"q", "=", 
     RowBox[{
     "0", " ", "corresponds", " ", "to", " ", "the", " ", "aszmptotically", 
      " ", "flat", " ", "space"}]}], ",", " ", 
    RowBox[{
    "minus", " ", "AdS", " ", "radius", " ", "if", " ", "negative", "\n", 
     RowBox[{"Output", ":", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"instability", " ", "type"}], ",", " ", "Equation", ",", 
          " ", "r", ",", " ", "\[Psi]", ",", " ", "\[Psi]0", ",", " ", 
          "\[Psi]C"}], "}"}], "\n", "instability", " ", "type", " ", "is", 
        " ", "a", " ", "string", " ", "equal", " ", "to", "\n", 
        "\"\<No\>\""}], " ", "-", " ", 
       RowBox[{
       "for", " ", "no", " ", "eikonal", " ", "instability", "\n", 
        "\"\<Ghost\>\""}], " ", "-", " ", 
       RowBox[{
       "for", " ", "ghost", " ", "instability", "\n", "\"\<Tensor\>\""}], " ",
        "-", " ", 
       RowBox[{
       "for", " ", "eikonal", " ", "instability", " ", "in", " ", "the", " ", 
        "tensor", " ", "sector", "\n", "\"\<Scalar\>\""}], " ", "-", " ", 
       RowBox[{
       "for", " ", "eikonal", " ", "instability", " ", "in", " ", "the", " ", 
        "scalar", " ", "sector", "\n", "\"\<Special\>\""}], " ", "-", " ", 
       RowBox[{
       "for", " ", "special", " ", "eikonal", " ", "instability", " ", "in", 
        " ", "the", " ", "scalar", " ", "sector", "\n", "\"\<Both\>\""}], " ",
        "-", " ", 
       RowBox[{
       "for", " ", "eikonal", " ", "instability", " ", "in", " ", "scalar", 
        " ", "and", " ", "tensor", " ", "sector", "\n", "\"\<Invelid\>\""}], 
       " ", "-", " ", 
       RowBox[{"if", " ", "there", " ", "is", " ", "no", " ", "black"}], "-", 
       RowBox[{
       "hole", " ", "solution", " ", "with", " ", "the", " ", "specified", 
        " ", "parameters", " ", "in", " ", "the", " ", "relevant", " ", 
        "branch", "\n", "Equation", " ", "is", " ", "the", " ", "equation", 
        " ", "to", " ", "be", " ", "solved", " ", "numerically", "\n", 
        "r"}]}]}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "\[Psi]", " ", "are", " ", "the", " ", "variables", "\n", "\[Psi]0"}], 
     ">", 
     RowBox[{
     "\[Psi]C", " ", "are", " ", "the", " ", "limits", " ", "for", " ", 
      "\[Psi]"}]}]}], "\n", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SolveLovelock", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r_", ",", "\[Psi]_"}], "}"}], ",", 
       RowBox[{"n_Integer", "/;", 
        RowBox[{"n", ">", "0"}]}], ",", 
       RowBox[{"coeff_List", "/;", 
        RowBox[{"And", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "#", "]"}], "===", "0"}], "&"}], "/@", 
           "coeff"}], ")"}]}]}], ",", 
       RowBox[{"r0_", "/;", 
        RowBox[{"r0", ">", "0"}]}], ",", 
       RowBox[{"q_", "/;", 
        RowBox[{
         RowBox[{"Im", "[", "q", "]"}], "===", "0"}]}]}], "]"}], ":=", 
     "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ParSol", ",", 
         RowBox[{"\[Psi]0", "=", 
          FractionBox["1", 
           SuperscriptBox["r0", "2"]]}], ",", "rC", ",", "\[Psi]C", ",", 
         "\[CapitalLambda]", ",", "\[Mu]", ",", "W", ",", "TestPsiPolinomial",
          ",", "J", ",", "K", ",", "L"}], "}"}], ",", "\n", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"q", ">", "1"}], ",", 
          RowBox[{"\[Psi]C", "=", 
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"rC", "=", 
               RowBox[{"r0", "*", "q"}]}], ")"}], "2"]]}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"q", "\[Equal]", "0"}], "||", 
             RowBox[{"q", "\[Equal]", "1"}]}], ",", 
            RowBox[{
             RowBox[{"rC", "=", "\[Infinity]"}], ";", 
             RowBox[{"\[Psi]C", "=", "0"}]}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"q", ">", "0"}], ",", 
              RowBox[{"\[Psi]C", "=", 
               FractionBox["1", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"rC", "=", 
                   RowBox[{"r0", "/", "q"}]}], ")"}], "2"]]}], ",", 
              RowBox[{
               RowBox[{"rC", "=", "\[Infinity]"}], ";", 
               RowBox[{"\[Psi]C", "=", 
                RowBox[{"-", 
                 FractionBox["1", 
                  SuperscriptBox["q", "2"]]}]}]}]}], "]"}]}], "]"}]}], "]"}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"W", "=", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["\[CapitalLambda]", 
            RowBox[{"(", 
             RowBox[{"n", "+", "1"}], ")"}]]}], "+", 
          RowBox[{
           FractionBox["n", "2"], "\[Psi]", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"coeff", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], 
                RowBox[{"\[Psi]", "^", "i"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Length", "[", "coeff", "]"}]}], "}"}]}], "]"}]}], 
            ")"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ParSol", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "r0"], "\[Equal]", "0"}], ",", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Limit", "[", 
                   RowBox[{
                    FractionBox["\[Mu]", 
                    RowBox[{"r", "^", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "1"}], ")"}]}]], ",", 
                    RowBox[{"r", "\[Rule]", "rC"}]}], "]"}], "\[Equal]", 
                  "W"}], "/.", 
                 RowBox[{"\[Psi]", "\[Rule]", "\[Psi]C"}]}], ",", 
                "\[CapitalLambda]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Mu]", "\[Rule]", "0"}], "}"}]}], "]"}], ",", 
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{"Solve", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Limit", "[", 
                    RowBox[{
                    FractionBox["\[Mu]", 
                    RowBox[{"r", "^", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "1"}], ")"}]}]], ",", 
                    RowBox[{"r", "\[Rule]", "rC"}]}], "]"}], "\[Equal]", 
                   "W"}], "/.", 
                  RowBox[{"\[Psi]", "\[Rule]", "\[Psi]C"}]}], ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Limit", "[", 
                    RowBox[{
                    FractionBox["\[Mu]", 
                    RowBox[{"r", "^", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "1"}], ")"}]}]], ",", 
                    RowBox[{"r", "\[Rule]", "r0"}]}], "]"}], "\[Equal]", 
                   "W"}], "/.", 
                  RowBox[{"\[Psi]", "\[Rule]", "\[Psi]0"}]}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Mu]", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], 
             "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"TestPsiPolinomial", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"rC", "<", "\[Infinity]"}], ",", 
           RowBox[{
            RowBox[{"Reduce", "[", 
             RowBox[{"Exists", "[", 
              RowBox[{"\[Psi]", ",", 
               RowBox[{"#", "&&", 
                RowBox[{"\[Psi]", "\[LessEqual]", "\[Psi]0"}], "&&", 
                RowBox[{"\[Psi]", "\[GreaterEqual]", "\[Psi]C"}]}]}], "]"}], 
             "]"}], "&"}], ",", 
           RowBox[{
            RowBox[{"Reduce", "[", 
             RowBox[{"Exists", "[", 
              RowBox[{"\[Psi]", ",", 
               RowBox[{"#", "&&", 
                RowBox[{"\[Psi]", "\[LessEqual]", "\[Psi]0"}], "&&", 
                RowBox[{"\[Psi]", ">", "\[Psi]C"}]}]}], "]"}], "]"}], "&"}]}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"TestPsiPolinomial", "[", 
             RowBox[{
              RowBox[{"Simplify", "[", 
               RowBox[{"D", "[", 
                RowBox[{"W", ",", "\[Psi]"}], "]"}], "]"}], "\[LessEqual]", 
              "0"}], "]"}], ",", "\"\<Invalid\>\"", ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"K", "=", 
              RowBox[{"Simplify", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"D", "[", 
                    RowBox[{"W", ",", "\[Psi]"}], "]"}], "2"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n"}], ")"}], " ", "W", " ", 
                  RowBox[{"D", "[", 
                   RowBox[{"W", ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Psi]", ",", "2"}], "}"}]}], "]"}]}]}], "/.", 
                "ParSol"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"K", "===", "0"}], ",", "\"\<Special\>\"", ",", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"TestPsiPolinomial", "[", 
                  RowBox[{"K", "<", "0"}], "]"}], ",", "\[IndentingNewLine]", 
                 "\"\<Ghost\>\"", ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"J", "=", 
                   RowBox[{"TestPsiPolinomial", "[", 
                    RowBox[{
                    RowBox[{"Simplify", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
                    SuperscriptBox[
                    RowBox[{"D", "[", 
                    RowBox[{"W", ",", "\[Psi]"}], "]"}], "4"]}], "-", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", "W", " ", 
                    SuperscriptBox[
                    RowBox[{"D", "[", 
                    RowBox[{"W", ",", "\[Psi]"}], "]"}], "2"], " ", 
                    RowBox[{"D", "[", 
                    RowBox[{"W", ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Psi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], "2"], 
                    SuperscriptBox["W", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"D", "[", 
                    RowBox[{"W", ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Psi]", ",", "2"}], "}"}]}], "]"}], "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
                    SuperscriptBox["W", "2"], " ", 
                    RowBox[{"D", "[", 
                    RowBox[{"W", ",", "\[Psi]"}], "]"}], " ", 
                    RowBox[{"D", "[", 
                    RowBox[{"W", ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Psi]", ",", "3"}], "}"}]}], "]"}]}]}], "/.", 
                    "ParSol"}], "]"}], "<", "0"}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"L", "=", 
                   RowBox[{"TestPsiPolinomial", "[", 
                    RowBox[{
                    RowBox[{"Simplify", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"D", "[", 
                    RowBox[{"W", ",", "\[Psi]"}], "]"}], "4"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", "W", "  ", 
                    SuperscriptBox[
                    RowBox[{"D", "[", 
                    RowBox[{"W", ",", "\[Psi]"}], "]"}], "2"], " ", 
                    RowBox[{"D", "[", 
                    RowBox[{"W", ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Psi]", ",", "2"}], "}"}]}], "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
                    SuperscriptBox["W", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"D", "[", 
                    RowBox[{"W", ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Psi]", ",", "2"}], "}"}]}], "]"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
                    SuperscriptBox["W", "2"], "  ", 
                    RowBox[{"D", "[", 
                    RowBox[{"W", ",", "\[Psi]"}], "]"}], "  ", 
                    RowBox[{"D", "[", 
                    RowBox[{"W", ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Psi]", ",", "3"}], "}"}]}], "]"}]}]}], "/.", 
                    "ParSol"}], "]"}], "<", "0"}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{"J", ",", 
                    RowBox[{"If", "[", 
                    RowBox[{"L", ",", "\"\<Both\>\"", ",", "\"\<Scalar\>\""}],
                     "]"}], ",", 
                    RowBox[{"If", "[", 
                    RowBox[{"L", ",", "\"\<Tensor\>\"", ",", "\"\<No\>\""}], 
                    "]"}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
              "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
          ",", 
          RowBox[{
           RowBox[{"W", "-", 
            FractionBox["\[Mu]", 
             RowBox[{"r", "^", 
              RowBox[{"(", 
               RowBox[{"n", "+", "1"}], ")"}]}]]}], "/.", "ParSol"}], ",", 
          "r", ",", "\[Psi]", ",", "\[Psi]0", ",", "\[Psi]C"}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"ExactPsi", "\n", 
     RowBox[{"Input", ":", " ", 
      RowBox[{
      "output", " ", "of", " ", "SolveLovelock", " ", "and", " ", "number", 
       " ", "of", " ", "points", " ", "for", " ", "the", " ", "interpolation",
        " ", 
       RowBox[{"(", 
        RowBox[{"50", " ", "by", " ", "default"}], ")"}], "\n", 
       RowBox[{"Output", ":", " ", 
        RowBox[{
        "function", " ", "that", " ", "calculates", " ", "numerically", " ", 
         RowBox[{"\[Psi]", "[", "r", "]"}], "\n", "Does", " ", "not", " ", 
         "work", " ", "for", " ", "\"\<Invalid\>\"", " ", "solutions", " ", 
         "or", " ", "for", " ", "values", " ", "of", " ", "r", " ", "not", 
         " ", "outside", " ", "the", " ", "black", " ", 
         RowBox[{"hole", "."}]}]}]}]}]}], "\n", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ExactPsi", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"_String", ",", "Eq_", ",", "r_", ",", "\[Psi]_", ",", 
          RowBox[{"\[Psi]0_", "/;", 
           RowBox[{"\[Psi]0", ">", "0"}]}], ",", "\[Psi]C_"}], "}"}], "/;", 
        RowBox[{"\[Psi]C", "<", "\[Psi]0"}]}], ",", 
       RowBox[{"p_Integer", "/;", 
        RowBox[{"p", ">", "0"}]}], ",", "o___"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Psi]s", "=", 
          FractionBox[
           RowBox[{"\[Psi]0", "-", "\[Psi]C"}], "p"]}], ",", "x", ",", "y", 
         ",", "z", ",", "TablFunc", ",", "RawFunc"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"TablFunc", "[", "y_", "]"}], "=", 
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{"x", "/.", 
            RowBox[{
             RowBox[{"Solve", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Eq", "\[Equal]", "0"}], "/.", 
                RowBox[{"r", "\[Rule]", 
                 RowBox[{"1", "/", "x"}]}]}], ",", "x"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
           RowBox[{"\[Psi]", "\[Rule]", "y"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"RawFunc", "=", 
         RowBox[{"Interpolation", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"TablFunc", "[", "\[Psi]i", "]"}], "]"}], ",", 
              "\[Psi]i"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
             "\[Psi]i", ",", "\[Psi]C", ",", "\[Psi]0", ",", "\[Psi]s"}], 
             "}"}]}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Function", "[", 
         RowBox[{"x", ",", 
          RowBox[{"z", "/.", 
           RowBox[{"FindRoot", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Eq", "\[Equal]", "0"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"r", "\[Rule]", "x"}], ",", 
                RowBox[{"\[Psi]", "\[Rule]", "z"}]}], "}"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"z", ",", 
               RowBox[{"RawFunc", "[", 
                RowBox[{"1", "/", "x"}], "]"}]}], "}"}], ",", "o"}], 
            "]"}]}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ExactPsi", "[", 
      RowBox[{"x_", ",", "o___"}], "]"}], ":=", 
     RowBox[{"ExactPsi", "[", 
      RowBox[{"x", ",", "50", ",", "o"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"ExactPsi", "\n", 
     RowBox[{"Input", ":", " ", 
      RowBox[{
      "output", " ", "of", " ", "SolveLovelock", " ", "and", " ", "multipole",
        " ", "number", "\n", 
       RowBox[{"Output", ":", " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"test", " ", "scalar", " ", "field", " ", "potential"}], 
           ",", " ", 
           RowBox[{"tensor", "-", 
            RowBox[{"type", " ", "perturbations", " ", "potential"}]}], ",", 
           " ", 
           RowBox[{"vector", "-", 
            RowBox[{"type", " ", "perturbations", " ", "potential"}]}], ",", 
           " ", 
           RowBox[{"scalar", "-", 
            RowBox[{"type", " ", "perturbations", " ", "potential"}]}]}], 
          "}"}], "\n", "as", " ", "function", " ", "of", " ", "r", " ", "and",
          " ", 
         RowBox[{
          RowBox[{"\[Psi]", "[", "r", "]"}], ".", " ", "In"}], " ", "order", 
         " ", "to", " ", "obtain", " ", "the", " ", "potentials", " ", 
         "numerically", " ", "use", " ", 
         RowBox[{"ExactPsi", "."}]}]}]}]}]}], "\n", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"PotPsi", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"_String", ",", "Eq_", ",", "r_", ",", "\[Psi]_", ",", 
          RowBox[{"\[Psi]0_", "/;", 
           RowBox[{"\[Psi]0", ">", "0"}]}], ",", "\[Psi]C_"}], "}"}], "/;", 
        RowBox[{"\[Psi]C", "<", "\[Psi]0"}]}], ",", "\[ScriptL]_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"F", ",", "S", ",", "T", ",", 
         RowBox[{"n", "=", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"CoefficientList", "[", 
             RowBox[{
              RowBox[{"Denominator", "[", 
               RowBox[{"D", "[", 
                RowBox[{"Eq", ",", "r"}], "]"}], "]"}], ",", "r"}], "]"}], 
            "]"}], "-", "3"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F", "=", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"Eq", "/.", 
                  RowBox[{"\[Psi]", "\[Rule]", 
                   RowBox[{"\[Psi]", "[", "r", "]"}]}]}], ",", "r"}], "]"}], 
               "\[Equal]", "0"}], ",", 
              RowBox[{
               RowBox[{"\[Psi]", "'"}], "[", "r", "]"}]}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], "\[Rule]", 
              RowBox[{"Simplify", "[", 
               RowBox[{
                RowBox[{"r", "^", 
                 RowBox[{"(", 
                  RowBox[{"n", "-", "1"}], ")"}]}], 
                RowBox[{"D", "[", 
                 RowBox[{"Eq", ",", "\[Psi]"}], "]"}]}], "]"}]}], "/.", 
             RowBox[{"\[Psi]", "\[Rule]", 
              RowBox[{"\[Psi]", "[", "r", "]"}]}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"S", "=", 
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"F", ",", "r"}], "]"}], "/.", 
           RowBox[{"F", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"S", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"S", ",", 
           RowBox[{"Together", "[", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"S", ",", "r"}], "]"}], "/.", 
             RowBox[{"F", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"S", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"F", ",", "S", ",", 
           RowBox[{"{", 
            RowBox[{"Together", "[", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"S", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}], ",", "r"}], "]"}], "/.", 
              RowBox[{"F", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "}"}]}], "]"}]}], ";",
         "\n", 
        RowBox[{"PolynomialMod", "[", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"\[Psi]", "[", "r", "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "n"}], "-", 
                  SuperscriptBox["n", "2"], "+", 
                  RowBox[{"4", " ", "\[ScriptL]"}], "-", 
                  RowBox[{"4", " ", "n", " ", "\[ScriptL]"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"\[Psi]", "[", "r", "]"}]}], "+", 
                  RowBox[{"2", " ", "n", " ", 
                   SuperscriptBox["r", "3"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
               RowBox[{"4", " ", 
                SuperscriptBox["r", "2"]}]], ",", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", "r", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"\[Psi]", "[", "r", "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                  RowBox[{
                   SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", "r", " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n", "+", "\[ScriptL]"}], 
                    ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", "r", " ", 
                  RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], ",", 
              RowBox[{"-", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"T", "[", "r", "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "\[ScriptL]"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}]}], ",", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "32"}], " ", 
                    SuperscriptBox["n", "3"], " ", "r", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["n", "2"], " ", "r", " ", "\[ScriptL]", 
                    " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["n", "3"], " ", "r", " ", "\[ScriptL]", 
                    " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"32", " ", "n", " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"128", " ", 
                    SuperscriptBox["n", "2"], " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "3"], " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"64", " ", "n", " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["n", "2"], " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"32", " ", "n", " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
                    RowBox[{"96", " ", 
                    SuperscriptBox["n", "2"], " ", "\[ScriptL]", " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
                    RowBox[{"96", " ", 
                    SuperscriptBox["n", "3"], " ", "\[ScriptL]", " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
                    RowBox[{"96", " ", "n", " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
                    RowBox[{"288", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
                    RowBox[{"96", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
                    RowBox[{"288", " ", "n", " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
                    RowBox[{"288", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
                    RowBox[{"96", " ", 
                    SuperscriptBox["\[ScriptL]", "4"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
                    RowBox[{"288", " ", "n", " ", 
                    SuperscriptBox["\[ScriptL]", "4"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
                    RowBox[{"96", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[ScriptL]", "4"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
                    RowBox[{"96", " ", 
                    SuperscriptBox["\[ScriptL]", "5"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
                    RowBox[{"96", " ", "n", " ", 
                    SuperscriptBox["\[ScriptL]", "5"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptL]", "6"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
                    RowBox[{"128", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[ScriptL]", " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
                    RowBox[{"128", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[ScriptL]", " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
                    RowBox[{"64", " ", "n", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
                    RowBox[{"256", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
                    RowBox[{"128", " ", "n", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
                    RowBox[{"128", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
                    RowBox[{"64", " ", "n", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[ScriptL]", "4"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "3"], " ", "r", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["n", "2"], " ", "r", " ", "\[ScriptL]", 
                    " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["n", "3"], " ", "r", " ", "\[ScriptL]", 
                    " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
                    RowBox[{"32", " ", "n", " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
                    RowBox[{"128", " ", 
                    SuperscriptBox["n", "2"], " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "3"], " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
                    RowBox[{"64", " ", "n", " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["n", "2"], " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
                    RowBox[{"32", " ", "n", " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[ScriptL]", " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[ScriptL]", " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
                    RowBox[{"32", " ", "n", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
                    RowBox[{"128", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
                    RowBox[{"64", " ", "n", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
                    RowBox[{"32", " ", "n", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "4"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
                    RowBox[{"112", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"176", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"176", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"64", " ", "n", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"304", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"128", " ", "n", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"128", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"64", " ", "n", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[ScriptL]", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"112", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"112", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"112", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "4"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"112", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[ScriptL]", " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[ScriptL]", " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"16", " ", "n", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"32", " ", "n", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"16", " ", "n", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "4"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "5"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[ScriptL]", " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[ScriptL]", " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "4"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "6"], " ", "\[ScriptL]", " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "6"], " ", "\[ScriptL]", " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "6"], " ", "\[ScriptL]", " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "6"], " ", "\[ScriptL]", " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "8"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "9"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "8"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "9"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["n", "2"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["n", "3"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"48", " ", "n", " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"144", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"144", " ", "n", " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"144", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[ScriptL]", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"144", " ", "n", " ", 
                    SuperscriptBox["\[ScriptL]", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[ScriptL]", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[ScriptL]", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"48", " ", "n", " ", 
                    SuperscriptBox["\[ScriptL]", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[ScriptL]", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"32", " ", "n", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"128", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"64", " ", "n", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"32", " ", "n", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[ScriptL]", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "3"], " ", "r", " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["n", "2"], " ", "r", " ", "\[ScriptL]", 
                    " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["n", "3"], " ", "r", " ", "\[ScriptL]", 
                    " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"32", " ", "n", " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"128", " ", 
                    SuperscriptBox["n", "2"], " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "3"], " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"64", " ", "n", " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["n", "2"], " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"32", " ", "n", " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "4"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[ScriptL]", " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[ScriptL]", " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"32", " ", "n", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"128", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"64", " ", "n", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"32", " ", "n", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "4"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", "n", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"16", " ", "n", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", "n", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", "\[ScriptL]", " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "4"], " ", "\[ScriptL]", " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "6"], " ", "\[ScriptL]", " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "6"], " ", "\[ScriptL]", " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "6"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "6"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "8"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "9"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "9"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "3"], " ", "r", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", "r", " ", "\[ScriptL]", 
                    " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", "r", " ", "\[ScriptL]", 
                    " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"4", " ", "n", " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "2"], " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "3"], " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"8", " ", "n", " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"4", " ", "n", " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", "n", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"8", " ", "n", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", "n", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "4"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "6"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "6"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "9"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"16", " ", "n", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"112", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"32", " ", "n", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"16", " ", "n", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", "\[ScriptL]", " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "4"], " ", "\[ScriptL]", " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "6"], " ", "\[ScriptL]", " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "6"], " ", "\[ScriptL]", " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "8"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "9"], " ", 
                    RowBox[{"T", "[", "r", "]"}], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "9"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "4"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "6"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "6"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "9"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "9"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", "r", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "2"], " ", "r", " ", "\[ScriptL]", 
                    " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "3"], " ", "r", " ", "\[ScriptL]", 
                    " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", "n", " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "2"], " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"16", " ", "n", " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "2"], " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", "n", " ", "r", " ", 
                    SuperscriptBox["\[ScriptL]", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"8", " ", "n", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"16", " ", "n", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"8", " ", "n", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[ScriptL]", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "4"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "6"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "6"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "9"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["T", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "4"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "6"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "6"], " ", "\[ScriptL]", " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox["r", "9"], " ", 
                    SuperscriptBox[
                    RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"\[Psi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 ")"}]}], "/", 
               RowBox[{"(", 
                RowBox[{"4", " ", "n", " ", "r", " ", 
                 SuperscriptBox[
                  RowBox[{"T", "[", "r", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "n"}], "+", 
                    RowBox[{"2", " ", "\[ScriptL]"}], "-", 
                    RowBox[{"2", " ", "n", " ", "\[ScriptL]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                    RowBox[{"n", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Psi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], 
                  "2"]}], ")"}]}]}], "}"}], "/.", "S"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Numerator", "[", 
            RowBox[{"Together", "[", "Eq", "]"}], "]"}], "/.", 
           RowBox[{"\[Psi]", "\[Rule]", 
            RowBox[{"\[Psi]", "[", "r", "]"}]}]}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PotTestPsi", ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"PotPsi", "[", "##", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PotTensorPsi", ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"PotPsi", "[", "##", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PotVectorPsi", ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"PotPsi", "[", "##", "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PotScalarPsi", ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"PotPsi", "[", "##", "]"}], "[", 
       RowBox[{"[", "4", "]"}], "]"}], "&"}]}], ";"}]}]}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.700568311377755*^9, 3.7005683222107973`*^9}, {
   3.7005683671830215`*^9, 3.700568376626058*^9}, {3.7005684088341484`*^9, 
   3.7005689080166225`*^9}, {3.7005689412217045`*^9, 
   3.7005689654297523`*^9}, {3.7005691068510666`*^9, 
   3.7005693763746347`*^9}, {3.7005694120877104`*^9, 
   3.7005694573728027`*^9}, {3.7005695138439116`*^9, 
   3.7005695357539544`*^9}, {3.7005695757610583`*^9, 3.700569687550308*^9}, {
   3.700569749454423*^9, 3.7005697511814284`*^9}, 3.700569816849574*^9, {
   3.70057001868898*^9, 3.7005700214139853`*^9}, {3.7005700683110695`*^9, 
   3.70057007700609*^9}, {3.7005701715632935`*^9, 3.7005701973623457`*^9}, {
   3.7005702878755445`*^9, 3.7005704310488863`*^9}, {3.700570997461037*^9, 
   3.7005711047632923`*^9}, {3.7005711520093927`*^9, 
   3.7005711578474073`*^9}, {3.700571188768464*^9, 3.700571218850522*^9}, {
   3.700572589656433*^9, 3.700572634665641*^9}, {3.7005726784048014`*^9, 
   3.7005726787008095`*^9}, {3.7005729583982916`*^9, 3.70057297394671*^9}, {
   3.7005732102230463`*^9, 3.7005732298415766`*^9}, {3.7005734303229446`*^9, 
   3.7005734419732656`*^9}, {3.7005735105491085`*^9, 
   3.7005735334067216`*^9}, {3.7005737126115346`*^9, 
   3.7005739264122543`*^9}, {3.7005740041203337`*^9, 3.700574036097204*^9}, {
   3.7005740787883315`*^9, 3.70057408206242*^9}, {3.7005796612944126`*^9, 
   3.7005797150365057`*^9}, {3.700579813004668*^9, 3.700579820007679*^9}, 
   3.7005799043148146`*^9, {3.7005799397548714`*^9, 3.7005799521818895`*^9}, 
   3.7005799880139513`*^9, {3.700580063475068*^9, 3.7005801168501544`*^9}, {
   3.7005801550902605`*^9, 3.7005802242763815`*^9}, {3.7005803624495983`*^9, 
   3.7005804469897857`*^9}, {3.700591661242058*^9, 3.700591694592965*^9}, {
   3.7005921673740063`*^9, 3.700592167820032*^9}, {3.7005925510589523`*^9, 
   3.700592551290965*^9}, {3.700593098788892*^9, 3.7005931795505114`*^9}, {
   3.700593260637144*^9, 3.700593260696148*^9}, {3.7005932920009384`*^9, 
   3.7005933018505015`*^9}, {3.700593427985709*^9, 3.7005934312948985`*^9}, {
   3.700593499433796*^9, 3.700593504175067*^9}, {3.70059353726996*^9, 
   3.700593538209014*^9}, {3.7005936207387342`*^9, 3.7005936639842076`*^9}, {
   3.7005937393865204`*^9, 3.7005939166156573`*^9}, {3.7005940084259086`*^9, 
   3.700594088189471*^9}, {3.7005943004636126`*^9, 3.7005943985712233`*^9}, 
   3.700594507386448*^9, 3.7005948061835375`*^9, {3.700595389879923*^9, 
   3.700595510546825*^9}, {3.700595564413906*^9, 3.700595575911564*^9}, {
   3.700595610148522*^9, 3.700595752323264*^9}, {3.700595875540307*^9, 
   3.700595876392356*^9}, {3.700595909003221*^9, 3.700595918097741*^9}, {
   3.7005959690646563`*^9, 3.700595971893818*^9}, {3.700597088314621*^9, 
   3.7005971013163643`*^9}, 3.700607006621665*^9, {3.70060712681505*^9, 
   3.7006072792733493`*^9}, 3.7006078528015127`*^9, {3.7006083196624603`*^9, 
   3.700608320592462*^9}, {3.7006084663357053`*^9, 3.700608476943723*^9}, {
   3.700608522265791*^9, 3.7006085485638494`*^9}, {3.7006087330991383`*^9, 
   3.700608739021147*^9}, {3.700608772077201*^9, 3.7006087925612335`*^9}, 
   3.7006088455233126`*^9, {3.700608894573393*^9, 3.7006088982384033`*^9}, {
   3.7006090603216515`*^9, 3.700609087173694*^9}, 3.700609167834824*^9, {
   3.7006094434352646`*^9, 3.7006095072953825`*^9}, {3.7006095708864985`*^9, 
   3.700609576426506*^9}, {3.700609632836591*^9, 3.7006096396266003`*^9}, {
   3.700609694337682*^9, 3.7006096981866875`*^9}, {3.7006098856369905`*^9, 
   3.7006098885269947`*^9}, 3.700609927555064*^9, {3.7006587780589275`*^9, 
   3.700658813622991*^9}, {3.7006631704085245`*^9, 3.7006632019741707`*^9}, {
   3.7006681786148243`*^9, 3.7006682017661486`*^9}, {3.7006686438504343`*^9, 
   3.7006686490107293`*^9}, {3.700669021715047*^9, 3.7006690252042465`*^9}, {
   3.700669768861781*^9, 3.70066982723912*^9}, {3.700669893294898*^9, 
   3.7006699463109303`*^9}, {3.7007474453368945`*^9, 
   3.7007475129890127`*^9}, {3.7007476249011884`*^9, 3.7007476303471975`*^9}, 
   3.70074766758826*^9, {3.7007485776424093`*^9, 3.7007485857474217`*^9}, {
   3.700748804794841*^9, 3.700748816220857*^9}, {3.700748855671916*^9, 
   3.70074892005402*^9}, {3.7007489696280975`*^9, 3.7007490210752387`*^9}, 
   3.700750221057545*^9, {3.700750264316615*^9, 3.700750278837636*^9}, {
   3.700750311437685*^9, 3.700750316379696*^9}, {3.70075035929676*^9, 
   3.7007503594567604`*^9}, {3.7007504307008705`*^9, 
   3.7007504470768957`*^9}, {3.700751309271699*^9, 3.7007513839878206`*^9}, {
   3.700751421273875*^9, 3.700751463344945*^9}, {3.7007515191020365`*^9, 
   3.7007515228220415`*^9}, 3.7007833346076407`*^9, 3.700783371339692*^9, {
   3.701011548944572*^9, 3.701011714927066*^9}, {3.701011814118739*^9, 
   3.7010119030648265`*^9}, {3.7010119523506455`*^9, 
   3.7010120028195324`*^9}, {3.7010120404596853`*^9, 3.701012451919219*^9}, {
   3.701012488977339*^9, 3.701012536004029*^9}, {3.701012596485488*^9, 
   3.7010129914590793`*^9}, {3.701015101437763*^9, 3.7010151159395924`*^9}, {
   3.7010151842094975`*^9, 3.701015201307475*^9}, {3.701015850655616*^9, 
   3.701015876884116*^9}, {3.7010174660070086`*^9, 3.701017475541554*^9}, {
   3.701017951761792*^9, 3.701017964166502*^9}, {3.7010182361950607`*^9, 
   3.7010182879200196`*^9}, {3.701018392890023*^9, 3.7010184071428385`*^9}, {
   3.7010184833311963`*^9, 3.7010185211523595`*^9}, {3.7010185681280465`*^9, 
   3.701018570747196*^9}, 3.7010959915710583`*^9, {3.701103613270255*^9, 
   3.7011036164224353`*^9}, {3.70118703399618*^9, 3.7011870344361806`*^9}, {
   3.7011988161019964`*^9, 3.7011988436610365`*^9}, {3.7011988828980937`*^9, 
   3.7011988857380977`*^9}, {3.701199327437743*^9, 3.70119935376478*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d", "=", "7"}], ";", 
  RowBox[{"a", "=", 
   RowBox[{"-", 
    FractionBox["1", "4"]}]}], ";", 
  RowBox[{"b", "=", 
   FractionBox["1", "8"]}], ";", " ", 
  RowBox[{"r0", "=", "10"}], ";", " ", 
  RowBox[{"R", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"res", "=", 
   RowBox[{"SolveLovelock", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Psi]"}], "}"}], ",", 
     RowBox[{"d", "-", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}], ",", "r0", ",", 
     RowBox[{"-", "R"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]", "=", 
   RowBox[{"ExactPsi", "[", "res", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vs", "=", 
   RowBox[{"PotScalarPsi", "[", 
    RowBox[{"res", ",", "L"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Eikonal instability type: \>\"", "<>", 
    RowBox[{"res", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Vs", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Psi]", "\[Rule]", "\[CapitalPsi]"}], ",", 
      RowBox[{"L", "\[Rule]", "20"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "r0", ",", 
     RowBox[{"3", "r0"}]}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<r\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(V\), \(s\)]\)(r) (\[ScriptL]=20)\>\""}], 
     "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"1", "-", 
    RowBox[{
     RowBox[{"r", "^", "2"}], 
     RowBox[{"\[CapitalPsi]", "[", "r", "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "r0", ",", 
     RowBox[{"3", "r0"}]}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<r\>\"", ",", "\"\<f(r)\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.7005807783451033`*^9, {3.7005808122031574`*^9, 3.700580812373158*^9}, {
   3.7005809966714554`*^9, 3.7005810026284637`*^9}, {3.7005974432309027`*^9, 
   3.7005974702364473`*^9}, {3.7006073059624023`*^9, 
   3.7006073182954283`*^9}, {3.70060821843626*^9, 3.700608239834305*^9}, {
   3.7006083346284933`*^9, 3.7006083539385242`*^9}, 3.7006084309156485`*^9, {
   3.700609063221656*^9, 3.7006090636736565`*^9}, 3.700609555955465*^9, 
   3.7006097335247383`*^9, 3.700609921570055*^9, {3.700663274400914*^9, 
   3.7006632945209613`*^9}, {3.700668219671172*^9, 3.7006682217132893`*^9}, 
   3.7006685633838315`*^9, 3.700668627311488*^9, {3.7006687072130585`*^9, 
   3.700668711336294*^9}, {3.7006688104899654`*^9, 3.700668812402075*^9}, {
   3.7006688573796473`*^9, 3.7006688618859053`*^9}, {3.700669262802836*^9, 
   3.7006692642389183`*^9}, {3.7007525392054653`*^9, 
   3.7007525602454953`*^9}, {3.7007525997125626`*^9, 3.70075266512366*^9}, {
   3.700752697699771*^9, 3.7007527291638203`*^9}, {3.70075277040388*^9, 
   3.7007528912590647`*^9}, {3.7007532063806086`*^9, 3.7007532088906126`*^9}, 
   3.70075337456494*^9, 3.7007534188590045`*^9, 3.701012542088377*^9, {
   3.7010130220798306`*^9, 3.701013139824565*^9}, {3.7010131803528833`*^9, 
   3.701013231469807*^9}, {3.701013268609931*^9, 3.701013370910783*^9}, {
   3.701013406195801*^9, 3.7010134715285378`*^9}, {3.701013512215865*^9, 
   3.7010135402024655`*^9}, {3.701013573441367*^9, 3.701013590561346*^9}, {
   3.7010136494657154`*^9, 3.7010136600013175`*^9}, {3.701018299481681*^9, 
   3.7010183116893787`*^9}, {3.7010183532317553`*^9, 3.701018356305931*^9}}],

Cell[BoxData["\<\"Eikonal instability type: No\"\>"], "Print",
 CellChangeTimes->{
  3.7010132349880085`*^9, 3.7010132745802727`*^9, 3.7010133107023387`*^9, {
   3.701013366161511*^9, 3.7010133721538534`*^9}, {3.7010134108040648`*^9, 
   3.7010134373975854`*^9}, 3.7010134733326406`*^9, 3.701013548479939*^9, {
   3.7010135798187313`*^9, 3.7010135977917595`*^9}, 3.7010136845107193`*^9, 
   3.7010139331059384`*^9, 3.7010147817744794`*^9, 3.7010151646133766`*^9, 
   3.7010152185954638`*^9, 3.7010183169756813`*^9, 3.7010183571009765`*^9, 
   3.70101852919982*^9, 3.7010185835699296`*^9, 3.701191364803975*^9, 
   3.701198863072065*^9, 3.70119889454111*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVlnk8VV8XxuWHDA1mktmdTNe55umyCiUyEwmZhwbzvWVIyCyholIqpKRM
KUViGyJkLEKzTJVQKETe8/51Pt/POXufvdZ6nrWXjGeQrQ8rCwtL8yYWlv8/
z4g+2MrCQoAff6T4b1NNDMUSvnIT/iPAob17VAUzZeHBnDSnKQcB5jvs8m4/
ocG+Q07sx7gIYMBp1+DkrgOf2jJZs7YQoED31UAAEeCkavtG9XYCHGDUyg3t
MoLt1/+tveEnQHr+sYPz3HvgNpfm6l8hfL3zj9i5RFMwYBz/I7WDAEebZjae
PzaDwU+3Fo3ECVC/XaKVULwfju1/99NPigC3ZuWsYmwtge2JwFy6LAF4g10K
uFqt4Kqc+UwFkQCvUzfFj8VYg2pm/NdXFAKQn1k712+ygc7V2sk/igRQCw6p
dTlmAx6+P7/sVCGAZVfdSQaygeV+ymdDVQJsnfsrVLBhA5l09w9eGgRI4tPo
91K0BdLdS2+TtQmQ31LwTMnEFhoEe4fv6RFA8OC7tgOWtuAQyzHUa0CAVzVQ
Km9qCzPf6a8WdhGgkCw1MapmCwmOjD4REwJIcSZdPsdvCztb7nfrmRKgRS3K
02nCBh5QxzsPmxNgXOeJsn6ZDezL2/nijCUBOu43/aEetYFP7HbP79gQ4He2
zDkRaRs4GZLW3GVPgIsRXEa9L61h+/umxjlHPH/kk1dkQ63htulKvcAhApw9
1P+1n9caDB5idVpuBEBP1Nfl7KzgWPqNh6e9CbCTp+pu8yUL+O/PUFWRHwH8
fk7zmJfthzzPbRXtRwhQ4r+po/OpOXTonLq7PYQAbVGtZ2vb9wFp2vn6jVME
MDJadhd8aAKfjIVTGnMJcHdjUKF6XhdOVFokfrlCgM0t3abUX9qwTTwxfnM+
ATJzWGOnVjSBvrAQbVVEgOG8O/RwSTXIK+gP+VhBgHYvjY8nL5BBdStX0H/V
BPj8Z0KmShjPw0k4Rq4hQE+ont+RMmlYtqrwDaongOOezS/KqILg8O/soY0X
BJhTObqD9ny+8cV9hxXflwSwn3/q0VzKhnQPSV7q6SUAo6Qy86sJL5J+UjGQ
P0SAv9pxPffSd6LzvieD2UcJgCmZPg4IlkbsQru2HX9PgAV78y1ym+TQt5CB
ffrjBHDLEhIJGSQjF+mrU0VTBIjifG9it0MB9fZ4JfJ8J0Cl0C6PRSMl9FBx
CY3+JMCfw/TN6mQMkUafue1eIsDLm94rniI0dCUlae3uMgG+1liKRf+loZgJ
Ee2IDQL0ZlBNRW6qofkLnwY/sRLh4zKH4aK7OvLafTfMlIMIvtdfoGBhDTQ0
H8JXyUUEA62BpQakgUxv6FaIbCVC1oHtqfzumuipxX8Wp3mJcPGd08mbi5qI
utb1bVKACG7fdkxfj9FCAgddSTVi+PeiDbc6w7RR0mZSq4QkEZzqu8/7f9RG
y49mPRJliJAXemfdcZcOOur9eGOGQITxV92ZA1d00Af+2Hx7ChFyHIz38n/V
QdZNpnr1ikQIjbNwtlHRRS1BfCNyKkS4sSEg2XlMF2lKjjLTVYnAbbhvrqZA
F5W8LBRc0CBCwRlXcdseXSQWdfSBsw4RygVd+gd/6aIMeXXrZn0ipLMcYo/e
rodYhtd+yAMR/nRZB8QQ9FBo0vP0bCMiXNEzdhJW1UMT6ufkV/bg+0n3v4jW
1kNOXw60u5sRYbtxl+E3LT3UmS3l88KCCG17eFtzMT1Eh2lWzAbfX9HrVa2s
Hqqcrbx5yZ4IMnamTmnb9JBsfoTBhiMRRrPf3DRY1EU55rvf+R4iwn/TLge2
vNZFnKvckT1uRGi9OcWglOuiyJJXIpqeRDg9FrOvPV4X/Thw7VG+DxE631I9
xW11kTu7jx073hiFLKrPO4vrooFq5Z/HjhFhq3Pzt+rPOsjY8/e510FEOPLq
54ODhTroMW+jkn4YEYjLBgHRbjro2nFrf55IIlC/G2T/7tBG28R3cISdIsJI
xc/50ghtFNf5uWg0lgh3DVlEconayJcc9vFuMr6fnV5YU6gWGh7UO8WXToS3
jUrzjoJayDyBbWfEObyeW3RR/wNNhH3OOWCaQ4THMUP3+ac00N+8J92ThUQQ
uc6uy09TR9SCnhLB20SYTOGyRM/VkOed8TO77+J62nYRNTqpoc5qXt3rFUS4
Vm93UTZSFeW99L/tUE+E1akIbp8yDGn/Ez3dOkgEM57epdoheXSMTcX51zAR
AraV93GNUdBNbhMN6XdE+HvmudTSDBltFgn5HjVGhC9KxbGarCQ0pNLhqDZH
hMEuqQAnqiwK94jACjlJECD2WPGwnRAq8cvk6eMhAcftkNLdpwTQu+PFk+vb
SPD5jNFl81I+ZBTZf+2gEP5eSG6TpMQWxH9BnotPlgReL4v3mAusNVa2jnw+
rUeCbf5b2Of7lw3HO+fqywxIIMi/X3Sdb8NQtJ/98ttdJLhSOz37LZ8VTr+n
WWqZkoBQZeSdW8wJlr9T62btSdBZvhRsJsAP8Ws3csSdSOCnuecpT7gA1LDW
BJsdIkH0hHVSVI8gSG4fI932wNdH++cKB4vAD7LuBddAErhnaLHpeYsDvHY7
ERVCgqz9WjcvpUnAxdgzh66EkyBbfquEa6kk6I68lBuMJMGtJbWxP0ekISnt
8MP9ySSoHkNiq8dlYUQz4fKRNBLwt30qlp+UBaUvJdEpGSQol43c9sVZDgb0
fhm3XiDBh7oL37/oEEDyR8Kg3k0SSJmt66JuIoRcuVt7sIgEIfQGno/yJGg1
6ck/cZsEnue54oLiSXDkuohv9X0SoGC92fcUMjwz0zfrryAB3+IV9IRJBt4/
7tS5ByTomQj++g+Rocaq9LdCLQlYtKwsOswowLXWM2paT4LEAV6+/WkUcClZ
aPBtJEFjq4KuVhsFKuxFixKa8Xwj95S0fxRg3URPLnxOAmGpY99M1OTBoczj
KHpBguXe+ugAb3koOZhk9aGLBNPxqilL2fLwl/2e2loPCST9vsd+eyoPlg96
RcQGSPDlMhf7vjF5KHBb/Ks1iOvHPuMtH7sCLHLv+OQwTAKZFvKCCUEB9j6m
t4a9JYFzqLrHpKEC5Hl5lmR/IMGbjmj3RUcF+LE9+WzFZxJopxtYhxxTAKi/
F9w9TgI9gmC12ykFuODfZ/99igRfw9aUG9IUYFJwSZvrO66vWs3k7IsKoNO0
Q4I8S4LAE+HFo3kKcPa4wSaTnyT40fPi3NV8Bfi4w2vCc5EETbfr/IauKYBq
W3JH7B8SFDJcQzMuK0Bi6P2y66sk6DsasLUlSwGGJfuz69dJsLf5UHVEogIo
di0xRlnIUC2cu1LNVICYE2LOy/+R4V5lema4twL0yxkaCG8mQwbrKr3BUgEI
fV6y6txkYARyTF7QUIAT0SkctlvJkFkYH7ssqgCdlLJvQbxkcJuiSMwty4PE
YH9PhgAZ9jL7PkcOykNw3O8H94TJMOzXznWjXB6ERw2jpsTJsKf+3JtnB+Qh
IMn7MLs0GdixEqdGojzUq6YaycmRYXORxS/fnxTwTB/gOSxPhunIhPmaGAo8
0vozF61EhvrTCcgXKMA5vvN1ngoZXv14ENP1jwzl+j7XhjTI4KP9yLwlhAzv
FHfKaOuQ4cZlNePXUmTg3tlffEWfDBo2seqinbgPV/QrXIzIYObcu2ghQILc
6V9qDXvIsHhV/ZjZA7yPvyl5ImVGhiNatyiZ+D0hXSPYPGZNBpJC1PHNEfic
WNy5x9ieDGvfVEX34HPvqYuxXcWOZIiYNjf/kiMHo6Ezr/3dyMDz97uk9S1Z
uKDSOjV7lAzeGN+LnFxpaJaMPGYdRIa0zJriI9zSML8V+1kVip/32rucK0uS
sH/m6mp4BBm0RfMWCwrFgeNu2Na/SXi+TjdXsd8XgZOycmqbC8nwOZI/+slW
LrjNN/LYv5gMes9rvQd5OGCQJVO/s4QMMeElP6rWWUH146pJRgUZTNn8gsUj
Vwy/Xx1wEnhGBj/zHn6bp7ca3YTiY6SGyfCoSaK84dIWdJZN+7+4t2Qo43DP
/EXhRXULP5LHPpDB5U7wRVcefiQycDC7eIIM6qeFPbg+CaG+c7RbigtkcLqZ
/tW1XQIZcX7u0NpGAeHU8a0Fu8hI1Wo8/TAfBXaOH9b1MKEg2dwpi2RBCqxq
WARKm8sjVsJs/5AYBaxvm11OcVFEyPDvCINMgebntukRuSpI/4TQt2q87p9M
2Q674PeP+uQ+biyMAm6ltH161+mI0PrAjDJMAcHyZvY12IfmLPaWXXhLgQXT
4cqom/tQ3Zu32zc+4P97P9S2i8UMWX1nGxycoICpzXj5NWSGIvkdD59ZoAAb
b7pGoPF+1O/+N+zDNnlge99uftbRCsWsG+VfNJGHn1X7tugO2KIRzcE5lmp5
WDz7PcDE9iBypRUMv01VAJnj85ST4l5IWbxFcI+tIrx2PKf+55U/6n+mwbis
qAS/unJo6h6BSPQT21oLVQk4mmLHvcMDkTvr6/g5mhIckglITE0ORPN7QrP2
aCtBYMbjE+VlgWh7X/m9RWMl6DY3CPZdCUQWY+QxazclyJIaOJ16Lgh1cIhZ
cWUrwTfVP9SnjsGoyeofJfK3EoQ0tXVF+oQgiui7JzkrSvAndCfN4XgIOvep
1rRqTQle7dTYK88IQS4hDP9pVmUYfOYd15AQgpbPz9w5sF0Z1P3aePOLQhA2
NEpSoygDce5iu/ynEHTT5TFh5qAyfB7fKhNtH4o2E3MebnZVBubPycW0Q6Eo
8EeosZy7MmhEvvG44BmK9GOo3s6+ynDCPog9OzgUDd8oLnoRqgwX7AsCDM+G
It4vF2SL03HeIPr5N4eiWHzodnumDAcu+qh9kw9DzeEfrZ8hZeBhZuVVY2GI
LdYyTrxVGbp2SoQztMJQaq7S2GinMjiPG5weMw5D51umixyHlaGSh2/d43AY
KpbwINssKMNYisj47/NhqLPfhmosT4Xf128MRy2GoS3vkVuREhWOnmJxs18N
Q5bTKpmsGBX88pAvkSUcvfq3dR5pUkEsuZG9iiccvVPsrKIbU6Hqov35QNlw
NJu4W0PrMBXa+hqenLEMRwK6avoKOVQoe3PijkRBOBLOn7trdZkKrwOlUh4W
hyMxlvsijKtU4FS3ZDUpDUfSbYSFxgIqcOfltNtWhyOqrXCpQzkVSgn3Hso8
D0dmR1ZE4trx97YaouemwlF8XuPCmxUqPFULOXWXzEBJ61Ee62tUULwdNMRQ
ZKBUd+1eWRYVGNZRm9dTYaAsUlXpcQ6cU5OOPtJkoOsPCj3+E1ABj0jtElcT
BqrrTOylKqnAmUW+EwkeDPRr1fxeopsKXC1bqNHIYaD+m1dqZz1UYFu5bdup
ywxUuWeq3dFHBZ6kZdc0XGWg4+fjx+WPqQBhtG+XYiEDTcvXSvREqMCm9Tr9
inIG+uhEyhLOUYEWablc7zYGavgXdv30ZRWwc2u7p9fBQNduNd2fvqoCAokN
LTwvGch53qWjrlAFFIss/7vUz0BDyRdYD1eqQKpr3frBdwz0soaFcadLBeRO
v++6MM9A91wsz/D2qoBfvt3WtV8MlMZ6LTtiQAUGhI6Fuy4x0F5LrXLzERV4
9D6rnmeVgZonjk/NTarAONUpXPg/JnJJ+6EkvgmDkXCZhEkBJtrvKviwjxWD
N2b7VceEmEgP09NLZMPg2pklhTciTCQ2lLJvdjMGbKIK7GU7mWhYhuCLtmHw
VkbtBqccE9nVOt/wFsfA+k9kTBzGRLYfORX5JDE4FbFSwqOKM/vjmmdSGNT/
/BGbqcZE1jYCPcJyGGhZe+9O0MT//7Vr7YU8BuZ5M+ay+kxkvj0yhaGIgcbr
CNlIOhOZaVAEZZUxMGTMPOkyYCLTuATFKAyD8e5OqssuJjLeQXdW1sLAh5Z3
WnUPExkZfp8Y0cZAvCgy12kvE+32uRKSpIvBeeXp0ydNmQiqllI+0jEoaOl+
VWzGRPr7yh9nG2PAsVzUVGOJxx/kYmSwB4OG0hfl96yYSDeHu/fbXgy0ze3j
8qyZSPuz76SROQZ734p98rFlIvUIKaHfNhi8NBxvq3ZgIrUb3TcL7TAITqmT
OXmAiVSfRylZOWAQPrQerunIRBjfsFGJEwbGEc7bCpyYSEUrqdfeGYPUFv2D
FgeZiOqqfmiTCwbRvyRuL+CsdDcr1PkwBi0Yw4p6iIkUew3+cXhgcKXsSWUz
zgpLM6nVnvj3CzkSNi5MRNm1r2CLLwYeMQ1yLq5MRPb7o1Trh8H84bdNwziT
Moqf+ARg8EpTg2HlxkSEkU19DccwcPcxJSoeZiK5jYpDRwMxQApvSFk4yxLd
pkSCMTjZabF3DmcZ8y1hrSEYmEqLppq6M5F0SN2/4DAMLh4vnL2Ks9Ql/zQJ
Bn6+gIORX3GWfCYs3MnEIFOxlErzYCKJL60FzJMY3NjNui0MZ3GuMGW5SAyG
M3rFKnDeqSJT2xuFAdkt1nECZzGHXuPoUxjUHTzTJuTJRDuiTvVRTmNw6eze
I4CzaIGiy2AsXl8XfRMfnEXaR6bi4jGYONN/MAFn4R/JYdQEDOz5T5Tm4ywk
oLkxmoiBwIl8nSqcBXXG05KT8Xr4PuJqxHmRW0dDJBWP32+psQ3nV+8yPt5O
w+Dd4ZHIDpwflI+lap7F9djuot+O8/lYLfW2DAzWjKI4EM6htmc/OGRiEPQM
e1uNsy3hc8pEFq4H44j6QpxVf2uoMc5jEEC2uX8WZ74Xae/ZLmIwO/LwfgjO
81c+Jl/MweDFloJGG5z7jqqrEi5hsC2bf0oJ50p66rvqyxiMBnMQ/8M5a/uH
JKM8DD4MRUS9xvMV/FmV9urq//15ZOYmzlbVyW8983G/d7+O8Md5myMNi7+J
wZIg769pvD6zlKRRvkIMco6/+1SAc/fqaEJBER5/odiiA85nryeMoNsY0LMn
Mivw+h8LHjljXYLBAm+QuAPO+3dTqZ/uYqD0y2twCdcTz+Sb+I37GJzJS3tN
wfnbYyXlzHIMMljqJJ/i+utMjXsjWYlBySbrfFOc05QVlQyq8fpz3jd0wPXL
yYgZjK7F4GzlVhsNZyaa3vPq9JanGHgNOTMLcD+0i1IUrtXj62s5P3HinFTf
H/O0EYO2LwkpHbi/2NmIlNXnGCTILPjw434cH4wYSG3HgBKqO+lkz0Std3qi
d3TgfvD5WJdnx0QJ5if7tV9iYPseAnhxP7Ne6Io8MYBB2Ckn/la8H4x5SxM3
v8bgqPKZ4xMWTNSkyejNHcRgI4lTmRXn2FFJQs0wrncjmc/K5kz0Tya0e/ED
BpHZkQ6WeP/5WykqHfodj+eWKPXR//sXoSZP7gcGvc0708Px/pZ7yU5ocBaD
fkvVQire/7CYc9zav/B+wtnGeUGHiXzN2ZbWl3E/uzz6J66O62FiriOVgwY3
ypPbtCi4nw5mGOtx0qCT59JSEYmJjrxUaJzhooHqvMNmHiKej2qfh1ZbaaDd
uOl9hwzez2LfXhcSpEHRj4+XuPF+fkusPaxAhgY6i8ZxeVuY6GeG96ytHA0e
yAVz13AzkcEm1gA2Ig3+rZdcf8nJRCNT+m5+FBokV1j/+saG6+nRA1NlFRrc
LWw8O7PGQCetrkvU6tOgVB1rZJ9hoP0JjPY+Rxpc7J05V4Dfh5FFte4+B2mw
2+v9X4tWBippXl9ZcabBE7scl99NDMS2KUlJzo0Gtz1cN+k9Y6Cnp3KzGd40
SBTfx3uxmoEUTjw+JBZCg8FmZdbkGwzEeWRlziuNBsafuoRjwhlIM5WeupxO
g2bFlKH7IQzkXRInm5FBA/MU9443gQyEJrkcarJowOevbi0bwEAnvMTqOC/R
YOPusmiaKwNNuugllBXRgLtqdd9tfF5osTol+qeeBuM3V+9KCjCQGy93fFkD
Dd7+Xt2dvZ2BVvtyv3shGoj9ppZv8DCQqm1lQ18LDRp3v2brY2Ogm/ZfvEs7
aTC1z/W3we9wFH1wX5XrMB6PmD+r03A4UvcSMmtdoIEQ53en5Cvh6BazLCpb
QRWehk77ufKGI6u0pq+GSqqg2h+LzeDz2Gr+oOOssipkfZiJPbE5HFk/X1cz
p6mC9vSdpjP/wtC6gOUMm7YqyP89sB46E4YOVM26nDRRhU73DKy8PQxxzqgY
HHZXBe9v+38XR4Wh4x4PWJRzVWEuy/Avz2gocjH2VMlaVQWh6LOixzNC0KN4
3WA/PzW4Gtplf2klCKnXPnPm6FaDUzmtnQvdx1BetZDfbUwdenf273KKDUBH
uHIT666pw3z5TZ/ceh/k7thkkbtJA3rXaXcDhTwRYhGiTAZqwFjQ76IFFhfE
GUgnaI1qAGdt9NPnnXaI+Yq308pAE9rTg4LF/+1Flhe3xL8r1YTML+u6mUGK
aL9F9ReMVwvyt/iOJF1UBVon1S8pTAs2D3WVPtPeB7GFA2tWH7XgIfuwgY6Z
AyyFyuh/NtKGqE4N/Tw/V3h9/XLGZKU26G3wOoGYF4w016VUC+vAcnufqLCG
H7SVVhXHRepAc9M7UTOdoyAx2/e6ZVIHouTrSp2zgyBP/mpZt7kueHJ7ebV2
h0AcyrhsXqsLl+drprv/hoHVTofiToIemFjQVKUkmGAU2H6IL1UP9JuCbI6I
nIQCcU/CyyU9aBc/0lmtEwmklju5lof0gV+Sq1dBIxqfU5oVBhr0Ia1BRtCU
EAP+C2z9HQp0mLjQVXdUIha8q35Jp2bSwZPvQ1ChUBwExtutmWXTITFeXGNx
RxycsHv4ZssFOuwXMBg3kYyDtCXGuaxcOrxt12X5SoqDCp2Vv5fy6XCn46wK
VTsOVps2hm7fo8O5RGrQQ+c4yB7YktHaTodtYYOZlTfiIK/ouH9SBx3qo1Kv
bBTFwa3wHiPTLjpc6riTYVkSBzXCWatdPXTgGFDXmKmMg3fOAv6vBumQZLwl
ntQcB5QvO4zGvtAhpCRX+NJ4HKg+jJS8NUGHMCm2jvHpONBLfLviM0UHxmE5
X9UfcWBJzq/8+o0OaaGp7t1LcRB2VFry5086GE+HHWDdHA/R+nErDxbo8Ova
nJsVTzwkbR17Hb5Ehwcvdtle2x4PlyuK0peX6TC9FrWiIRoPhbFsfnWrdEix
PF4WLx4P92x8dkev0eFo4d79vdLx8FC2TcLgHx1aC7cP7STGQ8MCaWVjgw6c
fzvM/OXj4X90fsRa
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"r\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(V\\), \\(s\\)]\\)(r) (\[ScriptL]=20)\"", 
     TraditionalForm]},
  AxesOrigin->{10., 0},
  PlotRange->{{10, 30}, {-358.17418942367453`, 581.1759238986715}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.701013413580223*^9, 3.701013439892728*^9}, 
   3.701013474620714*^9, {3.7010135548183017`*^9, 3.701013604396137*^9}, 
   3.701013690877084*^9, 3.7010139394082985`*^9, 3.7010147882408495`*^9, 
   3.7010151653464184`*^9, 3.7010152248988247`*^9, 3.7010183170336847`*^9, 
   3.7010183571279783`*^9, 3.701018529214821*^9, 3.7010185900573006`*^9, 
   3.7011913687759886`*^9, 3.701198863292065*^9, 3.701198897971115*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVk/k71AkAhyfKqtQqZ46a6hty5RrjmK/5MK0suVM9VLsmjA5MCSVpzLi/
M3IUEvWQ1GqLkKLYxCqSIkdttZuEpwNhlUFs+8P7vH/A+7xruWFegTI0Gs37
O/9bpF6xjEYjQKM57dfqWsDWiH+/hJAlUB43zU/2fMOuGKXLO8kRSOtljPzk
9Jn9pvmUTLoCAcMMm6VqljTYRYR8XbOKAF8nJ2P7SkVMdej1sc0IDK8rVes5
uwYHqQtVJwMIeFgESYnTxvCZE/vNPyTAEK7sdWhi4eHvPtKgNgKablPB28xI
2Pitzml/QmAgfOjWtwsk6LfLOgt6CGiwGXTNaDt8ONT5M+sdgdIVTd1tykDs
gJrVsXkCE1pDVaZ37HGlrUh5grEBRR9V6ncMbsZM3u3Hg0UbENiWJmC3OGNY
1yZrd6gOdIMknT86eeE6KzC/h6ELyYSVWgS1HRz5vhbmcj3MK0R1n33oC6Kp
wlnvuR54Yi674eQevLDsHqVVbgQ/VfuTlZE/dpsWPn+Zoo+UT/u0TWX3wkir
UdnRywD+LcyGP28EoKOOEZFrYAgZaqu2gSAIDe5zetFfDCHpvdXnbxwMwT4+
fU+dEerlovqauvZBycacpX/GGEKfS0oJhQcwPu1yNWHPJqxf6Omj4B0C7xrf
CwFaJmhkZo2qGIdB2fpdalKSCV4yvT5vEfExU65OP/zRBD4xs7HXuYewNT7i
wdMdppArtIm5svMwGt1PqH+9a4rlJ14njdqHozjy2vEMfTMc3KBo+K/DEYT4
V9CMss2wyC5zuJkTgV2buZvSp81g4CwXHc+MxE2hDZ/HMwezrPw4f3MULGrq
fOUem+PmzJ3qec5R5FWq8EpMLFAip9Pb4XAM+xdnJ9TmW2A8PCR03a5o/Lqj
wTV7AQN9X37hu/CO4x5NRW8wlIFEaW3UV0kM5ENJgvkXAzs7jZ/FVp1A5DPF
Vnc7S3g8URAPP4qF22kF4atSS8j8bT29kibAVtfKfhNFJvqFM1+4mQKYthrz
EsOZqDJvdV5LxEFQ1Dnr/g8TQdxWVl9THCYPr2X1caxQ/MVuseduIbrO50oG
y61Qs41L2C8S4cX92uRKVWvcj6wpzisWobn0xqW4aGuYt78WWXLioT3ytKtx
0BoD9ireI2PxyNt47tpjFxv4Ca+VinISEHdPkutSYwNZmYD6StdEuGv6XGol
bPHeS77LTzYJnNAHfitSbDFarrbfvSwJhVpcom3SFvORRTIxB5Oh03g5282P
hcSSNLff1qQg0+i+fmc9C7vOi1VrOlIQPLGwo0WfRHaE4+i5M6kIuDFOTzlF
gi0UiEbcKIQKvWedM0g8P1BzepMXhSjvql6FLBJUaHsP34dC6mREWno2Ceck
yfCEH4Uya+lMTgGJrGOBgbPBFKYb5ntKrpLfu16OVRVRyOhUkDQ9+P6hadvO
sFsU8i6GBCe2kPh2diihupZC8ZF2jtMjElKLgf5vdRSqVdOnH7WTIP5IMpM0
UXjlqxT8rJuEkWeYxvUOCnr9qzhv+0mkZ44pSz9SMKuKXl08QGIRw9GDM0rB
NuGlNHCIBKZO3pWMU3DTLSh//4GEet5F3fVSCuEH6KvHxkhs2V7u5CEnRgwr
TloxQSJ5ifnS/MViJC5723VkkkSle/7ckIIYuWUXqakpEjzO+qMCJTGKBAt5
tdMkNF3t59pUxbjqGegQM0tiwXnHm6s0xKha16xtN0ciZq95QZC2GPUTOtL5
eRIDrT9UV9LF+A/0z1Vw
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"r\"", TraditionalForm], 
    FormBox["\"f(r)\"", TraditionalForm]},
  AxesOrigin->{10., 0},
  PlotRange->{{10, 30}, {0., 900.0877495392602}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.701013413580223*^9, 3.701013439892728*^9}, 
   3.701013474620714*^9, {3.7010135548183017`*^9, 3.701013604396137*^9}, 
   3.701013690877084*^9, 3.7010139394082985`*^9, 3.7010147882408495`*^9, 
   3.7010151653464184`*^9, 3.7010152248988247`*^9, 3.7010183170336847`*^9, 
   3.7010183571279783`*^9, 3.701018529214821*^9, 3.7010185900573006`*^9, 
   3.7011913687759886`*^9, 3.701198863292065*^9, 3.701198898011115*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Working", " ", "with", " ", "arbitrary", " ", "precision"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Prec", "=", "64"}], ";", 
    RowBox[{"r0", "=", "10"}], ";", 
    RowBox[{"R", "=", "1"}], ";", 
    RowBox[{"rx", "=", "13"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"res", "=", 
     RowBox[{"SolveLovelock", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r", ",", "\[Psi]"}], "}"}], ",", "7", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", "1", ",", 
         FractionBox["1", "4"]}], "}"}], ",", "r0", ",", 
       RowBox[{"-", "R"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Eikonal instability type: \>\"", "<>", 
      RowBox[{"res", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalPsi]", "=", 
     RowBox[{"ExactPsi", "[", 
      RowBox[{"res", ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "Prec"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalPsi]", "[", "rx", "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["R", "2"]], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["R", "2"], "+", 
            SuperscriptBox["r0", "2"]}], 
           SuperscriptBox["rx", "2"]], "-", "1"}], ")"}]}], ",", "Prec"}], 
      "]"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.701198911312134*^9, 3.701199014759284*^9}, {
   3.7011990607983503`*^9, 3.701199116489437*^9}, {3.701199149157487*^9, 
   3.701199163411507*^9}, 3.7011992264435973`*^9, {3.7011992953126974`*^9, 
   3.701199305402712*^9}, {3.7011993948858395`*^9, 3.7011994067178555`*^9}, {
   3.701199489418974*^9, 3.7011995924651265`*^9}, {3.7011996674312325`*^9, 
   3.7011996858212614`*^9}, {3.701201747049511*^9, 3.7012018374766417`*^9}, {
   3.7012018744036984`*^9, 3.7012018751036997`*^9}, {3.7012635008167906`*^9, 
   3.70126352388411*^9}}],

Cell[BoxData["\<\"Eikonal instability type: Special\"\>"], "Print",
 CellChangeTimes->{
  3.701199117779439*^9, 3.7011991643315086`*^9, 3.701199227253598*^9, 
   3.7011992975127*^9, 3.701199407557857*^9, 3.701199506411998*^9, 
   3.7011995934451275`*^9, {3.7011996686412344`*^9, 3.701199686731262*^9}, {
   3.7012018425166492`*^9, 3.7012018760517015`*^9}, 3.701263539186985*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "-", "0.4023668639053254437869822485207100591715976331360946745562130177514\
79289940828402366863905325447`64."}], ",", 
   RowBox[{
   "-", "0.4023668639053254437869822485207100591715976331360946745562130177514\
79289940828402366863905325444`64."}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7011991184794397`*^9, 3.701199165021509*^9, 3.701199227663599*^9, 
   3.7011992976127005`*^9, 3.701199407577857*^9, 3.701199506441998*^9, 
   3.701199593465128*^9, {3.701199668671234*^9, 3.7011996867512627`*^9}, {
   3.701201842596649*^9, 3.701201876071701*^9}, 3.7012635393519945`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Instability", " ", "region", " ", "for", " ", "d"}], "=", 
    RowBox[{"7", " ", "AdS", " ", "black", " ", "branes", " ", 
     RowBox[{"(", 
      RowBox[{"r0", "=", "\[Infinity]"}], ")"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Environment", "[", "\"\<OMP_NUM_THREADS\>\"", "]"}], "===", 
       "$Failed"}], ",", 
      RowBox[{"LaunchKernels", "[", "]"}], ",", 
      RowBox[{"LaunchKernels", "[", 
       RowBox[{"ToExpression", "[", 
        RowBox[{"Environment", "[", "\"\<OMP_NUM_THREADS\>\"", "]"}], "]"}], 
       "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DistributeDefinitions", "[", "SolveLovelock", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Data", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "r", ",", "\[Psi]"}], "}"}], ",", 
       RowBox[{"ParallelTable", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"SolveLovelock", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"r", ",", "\[Psi]"}], "}"}], ",", "5", ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "b"}], "}"}], ",", "\[Infinity]", ",", 
              RowBox[{"-", "1"}]}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "a", ",", "b"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"-", "1"}], ",", "1", ",", 
           RowBox[{"1", "/", "50"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", 
           RowBox[{"3", "/", "2"}], ",", 
           RowBox[{"1", "/", "30"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CloseKernels", "[", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SelectRes", "[", 
      RowBox[{"Res_List", ",", "t_String"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "x"}], "}"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", 
         RowBox[{
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Join", "@@", "Res"}], ")"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x_String", "/;", 
               RowBox[{"x", "\[NotEqual]", "t"}]}], ",", "_", ",", "_"}], 
             "}"}]}], "]"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"_String", ",", "a_", ",", "b_"}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"a", ",", "b"}], "}"}]}]}]}], "]"}]}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Invalid\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Special\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Ghost\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Scalar\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Tensor\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Both\>\""}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "Black", ",", "Cyan", ",", "Yellow", ",", "Blue", ",", "Magenta", ",", 
        "Green"}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*OverscriptBox[\(\[Alpha]\), \
\(~\)]\)/\!\(\*SuperscriptBox[\(R\), \(2\)]\)\>\"", ",", 
        "\"\<\!\(\*OverscriptBox[\(\[Beta]\), \
\(~\)]\)/\!\(\*SuperscriptBox[\(R\), \(4\)]\)\>\""}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7005788094802914`*^9, 3.700578816763303*^9}, {
   3.700578882378423*^9, 3.700578997159621*^9}, {3.7005790576893654`*^9, 
   3.7005791138125*^9}, {3.700579145260548*^9, 3.700579156552565*^9}, 
   3.7005795223061843`*^9, {3.7005946175327473`*^9, 3.700594628147355*^9}, {
   3.7005946766421285`*^9, 3.7005948131939387`*^9}, 3.7005949334688177`*^9, {
   3.7005960108150444`*^9, 3.7005960548445625`*^9}, {3.7005962023679953`*^9, 
   3.700596207332279*^9}, {3.7005967689893565`*^9, 3.700596777639851*^9}, 
   3.7005970369736843`*^9, {3.7005972076574383`*^9, 3.7005972719151134`*^9}, {
   3.700607437653693*^9, 3.7006074953288097`*^9}, {3.7006075504959245`*^9, 
   3.700607551816926*^9}, {3.7006075913209925`*^9, 3.7006076112980347`*^9}, 
   3.7006076728871613`*^9, 3.700607958016737*^9, {3.700659653100527*^9, 
   3.700659653650528*^9}, {3.701008049723428*^9, 3.701008119588424*^9}, {
   3.701008251898992*^9, 3.7010082588183875`*^9}, {3.701008430875229*^9, 
   3.701008440384773*^9}, 3.70100849069065*^9, {3.7010085770145874`*^9, 
   3.7010085811818256`*^9}, {3.701008667815781*^9, 3.701008686015822*^9}, {
   3.7010087687435536`*^9, 3.7010087713517027`*^9}, {3.7010125477276993`*^9, 
   3.701012548479742*^9}, {3.7010137462832527`*^9, 3.701013829339003*^9}, 
   3.7010144610911374`*^9, {3.7010146119647665`*^9, 3.7010146233234167`*^9}, 
   3.7010148918617764`*^9, 3.7010151190007677`*^9, 3.7010151538177595`*^9, 
   3.7010153149039726`*^9, {3.7010187361146545`*^9, 3.701018756433817*^9}, {
   3.7011914149381313`*^9, 3.701191430004154*^9}, 3.7011915821358232`*^9, 
   3.7011916451579204`*^9}],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], PointBox[CompressedData["
1:eJxlmjFsNEcZhkfQpUP66yC6UEMbTQltItH9FRK0hAop1KnTuIFulastreQi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     "]]}, 
   {RGBColor[0, 1, 1], PointBox[{{0., 0.}, {1., 0.3333333333333333}}]}, 
   {RGBColor[1, 1, 0], PointBox[CompressedData["
1:eJxlnD2sY9tBhZ8oKF6H9OpEUIWaOnKDBG0i0b0KCVpChRTqSFClDm2oQEod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     "]]}, 
   {RGBColor[0, 0, 1], PointBox[CompressedData["
1:eJx1nT+MJNtVh1cEBM6QHIMgghgRokosQWpLZI6QIMVESHZsCUdOKoEM+UYg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     "]]}, 
   {RGBColor[1, 0, 1], PointBox[CompressedData["
1:eJx1nD9sLFcVh0dINOmQUoOgCjV1dBokaIlElwoJWqBCghoJqjRuoBtlK5As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     "]]}, 
   {RGBColor[0, 1, 0], PointBox[CompressedData["
1:eJxd1C1IQ1EYBuBhXF6e2OxmsQizbmAzCa46k6DZbNaqSWF5oHBBq+alDeff
JoqCumn0nnt5zgE/kPGwc773xV3uwuZ2a2uuUqm087/w+X+Oj8K8ZKV+V2aL
G4dX00n28R5mFr1bzE+0861e/eC1Ocnaxcyi3Wf32f1uY7RX646z9WKm0cNB
mGT72X62n+2v9k86y9VxtlrMd/TtTZhk+Syf5bN8ls/yy3vP2VIxX9GXF2GS
9WP9WD/Wj/Vj/Vg/1u96Gn7Qp+z8LMxntL6sL+vL+rK+rC/ry/qyvqzvfP70
9OqpH+vH+rF+rB/rx/qxfqwf67dfC0/gY+zD+rA+rA/rw/qwPqwP61M8jv2H
mM/yWT7LZ/ksn+Wz/PJ3Snksj+WxPJbH8lhe/nLKH5j7uJ/tZ/vZfraf7X9r
hhfYKO5j+9g+to/tWwuvq0a6z+6z++z+afh3n9zF8+w8O19+pvPsPDtfvK57
w/g9+34nrO8Mov8AF9hd0g==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*OverscriptBox[\\(\[Alpha]\\), \
\\(~\\)]\\)/\\!\\(\\*SuperscriptBox[\\(R\\), \\(2\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*OverscriptBox[\\(\[Beta]\\), \
\\(~\\)]\\)/\\!\\(\\*SuperscriptBox[\\(R\\), \\(4\\)]\\)\"", TraditionalForm]},
  PlotRange->Automatic,
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{3.7011916399679117`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Instability", " ", "region", " ", "for", " ", "d"}], "=", 
    RowBox[{"5", " ", "AdS"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Environment", "[", "\"\<OMP_NUM_THREADS\>\"", "]"}], "===", 
       "$Failed"}], ",", 
      RowBox[{"LaunchKernels", "[", "]"}], ",", 
      RowBox[{"LaunchKernels", "[", 
       RowBox[{"ToExpression", "[", 
        RowBox[{"Environment", "[", "\"\<OMP_NUM_THREADS\>\"", "]"}], "]"}], 
       "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DistributeDefinitions", "[", "SolveLovelock", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Data", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "r", ",", "\[Psi]"}], "}"}], ",", 
       RowBox[{"ParallelTable", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"SolveLovelock", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"r", ",", "\[Psi]"}], "}"}], ",", "3", ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "0"}], "}"}], ",", "b", ",", 
              RowBox[{"-", "1"}]}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "a", ",", "b"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", 
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{"1", "/", "50"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", 
           RowBox[{"1", "/", "20"}], ",", "3", ",", 
           RowBox[{"1", "/", "20"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CloseKernels", "[", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SelectRes", "[", 
      RowBox[{"Res_List", ",", "t_String"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "x"}], "}"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", 
         RowBox[{
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Join", "@@", "Res"}], ")"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x_String", "/;", 
               RowBox[{"x", "\[NotEqual]", "t"}]}], ",", "_", ",", "_"}], 
             "}"}]}], "]"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"_String", ",", "a_", ",", "b_"}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"a", ",", "b"}], "}"}]}]}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Invalid\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Special\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Ghost\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Scalar\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Tensor\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Both\>\""}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "Black", ",", "Cyan", ",", "Yellow", ",", "Blue", ",", "Magenta", ",", 
        "Green"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "3"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*OverscriptBox[\(\[Alpha]\), \
\(~\)]\)/\!\(\*SuperscriptBox[\(R\), \(2\)]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(r\), \(H\)]\)/R\>\""}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Cyan", " ", "corresponds", " ", "to", " ", "the", " ", "special", " ", 
      "case", " ", 
      OverscriptBox["\[Alpha]", "~"]}], "=", 
     RowBox[{
      SuperscriptBox["R", "2"], "/", "2"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.700658715931838*^9, 3.7006587327748623`*^9}, {
   3.7006589150581446`*^9, 3.700658928792165*^9}, {3.7006595840133843`*^9, 
   3.7006596433555017`*^9}, 3.701008781405278*^9, {3.7010125527419863`*^9, 
   3.7010125533240194`*^9}, {3.701013838969554*^9, 3.7010138504832125`*^9}, 
   3.701014458009961*^9, {3.701014634876077*^9, 3.7010146375882325`*^9}, {
   3.701015123907048*^9, 3.7010151262031794`*^9}, {3.7010155905347376`*^9, 
   3.701015605940619*^9}, {3.7010156541493764`*^9, 3.7010156704763103`*^9}, {
   3.7010157652147293`*^9, 3.70101576697283*^9}, {3.701016103661087*^9, 
   3.7010161051811743`*^9}, {3.701018045344145*^9, 3.701018097791145*^9}, {
   3.701018658476214*^9, 3.701018700960644*^9}, {3.701191313740888*^9, 
   3.701191351802953*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], PointBox[CompressedData["
1:eJxtlz+s22QUxR+MzMxIbGVmRh4ZmNqZqRKswFpmZpa3wNosXTJlqJeg0EjR
J4WnIvPPqCBbtixbiZ5Yurd57TnS+Qkv0U/fvee759r+fPPhw68efPHu1dXV
Z+9cXV1+///qfvrxh8v1pEquzR/fXc+wXsxvfp8jvjF/eXf9gfzW/Mvxcr2A
Xof4HvoD8kfsN0Fvht4CvRP0ztC7hd5/1dMPvjvdf/qv+5dcm9W/XC9m9S/j
G7P6l/mtWf1LvQ7xPfQH5I/Yb4LeDL0FeifonaF3W33zyXt/Pv76H/cruTar
X7lezOpXxjdm9SvzW7P6lXod4nvoD8gfsd8EvRl6C/RO0DtD77b66PPvf355
74X7lVyb1a9cL2b1K+Mbs/qV+a1Z/Uq9DvE99Afkj9hvgt4MvQV6J+idq/7R
++tP+7/dn+TarP7kejGrPxnfmNWfzG/N6k/qdYjvoT8gf8R+E/Rm6C3QO0Hv
XL2t0/1Jrs3qT64Xs/qT8Y1Z/cn81qz+pF6H+B76A/JH7DdBb4beAr1T9eDu
QPrL/UiuzepHrhez+pHxjVn9yPzWrH6kXof4HvoD8kfsN0Fvht4CvVN1OW1e
HznuR3JtVj9yvZjVj4xvzOpH5rdm9SP1OsT30B+QP2K/CXoz9Jbq2ct7r0+U
3+0/uTbLf64Xs/xnfGOW/8xvzfKfeh3ie+gPyB+x3wS9GXpL9e3luHj0m/0n
12b5z/Vilv+Mb8zyn/mtWf5Tr0N8D/0B+SP2m6A3Q2+p3tZp/8m1Wf5zvZjl
P+Mbs/xnfmuW/9TrEN9Df0D+iP0m6M3V+f7lAPjVfpNrs/zmejHLb8Y3ZvnN
/NYsv6nXIb6H/oD8EftN1erydj9+bn/JtVn+cr2Y5S/jG7P8ZX5rlr/U6xDf
Q39A/oj9NI/f4P/Gjf2J5S/Xi1n+Mr4x5/+NG/sT5/+NG/vL+B76A/I1Dx4x
3x7tRyw/uV7MOd8e7Uec8+3RfsQ53x4x3x7tJ/UH5Gs+KZi3iv2I5SfXiznn
rWI/4py3iv2Ic94qmLeK/aS+vqcHzAMH1y9W/blezDkPHFy/OOeBg+sX5zxw
wDxwcP2pr+/BHt+zvesXq/5cL+b8nu1dvzi/Z3vXL87v2R7fs73rf3N+7XAe
71yvOM/jnesV53m8w3m8w3m8c73iPI93eJ+3OG+2rk+c583W9YnzvNnivNni
vNm6PnE+zzXer9r1iPP9ql2PON+vGu9Xjferxv3d4Pna4Pna4Pna4Pna4Pna
4Pna4PnaoB9r3I817sca92ON+7HG/Vhj/xX8reBvBX8r+FvB3zX0rqF3Db1r
670C19M1NQ==
     "]]}, 
   {RGBColor[0, 1, 1], PointBox[CompressedData["
1:eJxtzV8KAVEUx/Fr3JmxDWvwrJk1WILi1XrYgSV49qQopZTyMCIRaTAYjH8z
t+5tvjl1O/2653xOud6qNSwhRPX30v6/Aq/TTqvr5XNP50pWffwPdFZ9jPmJ
zs2sptif6TwapjWHF2B+AX+J/RXureFs4G3h7eDt4R3ghZgP4R+xf8K9M7wI
XgTvAu8K7wYvhhfDu8N7wHvCS+Al8F7w3vA+8ISfnzdZ+Sar/YLO6p7Jqlvw
LHgmK68Iz2TVJTwJT8Kz4dnwHHgOPAeeC8+FV/K/6OQHXA==
     "]]}, 
   {RGBColor[1, 1, 0], PointBox[{{0., 0.}}]}, 
   {RGBColor[0, 0, 1], PointBox[CompressedData["
1:eJxl2zGM49YRxnGKfHwUXKcOkM6pUwfHLrVduwqQtHFap07tJk3Sehs3rraw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     "]]}, 
   {RGBColor[1, 0, 1], PointBox[CompressedData["
1:eJxt2j/MI0cdxvH17OysRU2NRBdqauTtqJOaCglaoA01Nc010Oat34oiNEGB
SAjpiILCv6AE5ZRTdKf3lbW2Z3dn12ubvGc/O/p9hRvruXd+n7G8z+j2td/v
/vhn7/zEFUXRl0Xx9Pz/H1/+4a/Pnx7tRvm3v3l67Jb80zeP/ZK//+ZxWPL1
OW6sF+F18Hp4A7wEL8Eb4U3wjvBmeDO8E7wzvAu8orHrc776OV/nV0u+7pfz
9dnBc/ByvnolvJyvzx6eh+fhVfAqeAFegBfg1fBqeOvm/e/86uHt9/97y+1G
WX1UVh+V1Udl9dF6EV6E18Hr4Q3wErwEb4Q3wTvCm+HN8E7wzvAu8IrGrs9Z
fbTzq8but8L1cPAcPAevhFfC8/A8PA+vglfBC/ACvACvhlfDWze/+MG3/vXe
z79Y+qisPiqrj8rqo7L6aL0IL8Lr4PXwBngJXoI3wpvgHeHN8GZ4J3hneBd4
RWPX56w+2vlVY/db4Xo4eA6eg1fCK+F5eB6eh1fBq+AFeAFegFfDq+Gtm+/9
6Nd/7N76/OZtN8rqp7L6qax+2vn9ktVP60V4EV4Hr4c3wEvwErwR3gTvCG+G
N8M7wTvDu8Ar8P7mrH7a+VVj98tZ/bSeg+fglfBKeB6eh+fhVfAqeAFegBfg
1fBqeOvmxbvfvv/hi/8s/VRWP5XVT2X1087vl6x+Wi/Ci/A6eD28AV6Cl+CN
8CZ4R3gzvBneCd4Z3gVegfc3Z/XTzq8au1/O6qf1HDwHr4RXwvPwPDwPr4JX
wQvwArwAr4ZXw1s313//7Db/uFFWX5XVV7s+Z/XVzu+XrL5aL8KL8Dp4PbwB
XoKX4I3wJnhHeDO8Gd4J3hneBV7R2PUF3v+c1Ve7X87qq/UcPAevhFfC8/A8
PA+vglfBC/ACvACvhlfDWzfvvLkh/ffSV2X1VVl9tetzVl/t/H7J6qv1IrwI
r4PXwxvgJXgJ3ghvgneEN8Ob4Z3gneFd4BWNXV/g/c9ZfbX75ay+Ws/Bc/BK
eCU8D8/D8/AqeBW8AC/AC/BqeDW8dfN0t/rNLett/cNGWf1VVn+V1V+7Pmf1
187vN3a/A7wIL8Lr4PXwBngJXoI3wpvgHeHN8GZ4J3hneBd4RWPX56z+2vlV
Y/fLWf21noPn4JXwSngenofn4VXwKngBXoAX4NXwanjr5k/dW9/c0f5j6a+y
+qus/iqrv3Z9zuqvnd9v7H4HeBFehNfB6+EN8BK8BG+EN8E7wpvhzfBO8M7w
LvCKxq7PWf2186vG7pez+ms9B8/BK+GV8Dw8D8/Dq+BV8AK8AC/Aq+HV8NbN
L59ud9/9+9JfZfVXWf1VVn/t+pzVXzu/39j9DvAivAivg9fDG+AleAneCG+C
d4Q3w5vhneCd4V3gFY1dn7P6a+dXjd0vZ/XXeg6eg1fCK+F5eB6eh1fBq+AF
eAFegFfDq+Gtm+u6T28/f71RVp+V1Wdl9VlZfbbrc1af7fwe+x3gRXgRXgev
hzfAS/ASvBHeBO8Ib4Y3wzvBO8O7wCsauz5n9dnOr3D9clafrefgOXglvBKe
h+fheXgVvApegBfgBXg1vBreunl8++kG+W+3/GqjrH4rX+celqx+K6vf1mux
voW/w/we+x3gRXgRXgevhzfAS/ASvBHeBO8Ib4Y3wzvBO8O7wCsauz5n9dvO
rxq73wrX18Fz8By8El4Jz8Pz8Dy8Cl4FL8AL8AK8Gl4Nb93cPd09v/fJ0m9l
9VtZ/VZWv5XVb+u1WN/C32F+j/0O8CK8CK+D18Mb4CV4Cd4Ib4J3hDfDm+Gd
4J3hXeAVjV2fs/pt51eN3W+F6+vgOXgOXgmvhOfheXgeXgWvghfgBXgBXg2v
hqe/R/j45n29UVbfldV3ZfVdWX233hZei/Ut/B3m99jvAC/Ci/A6eD28AV6C
l+CN8CZ4R3gzvBneCd4Z3gVegeuVs/17h4+Xvtv9clbfrefgOXglvBKeh+fh
eXgVvApegBfgBXg1vBqevl9+vvRdWX1XVt+V1Xdl9d16W3gt1rfwd5jfY78D
vAgvwuvg9fAGeAlegjfCm+Ad4c3wZngneGd4F3gFrlfO9vvq50vf7X45q+/W
c/AcvBJeCc/D8/A8vApeBS/AC/ACvBpeDU/fB/7lNv9yo6z+K6v/yuq/svpv
vUd4W3gt1rfwd5jfY78DvAgvwuvg9fAGeAlegjfCm+Ad4c3wZngneGd4F3hF
Y9cXuJ45q/92v5zVf+s5eA5eCa+E5+F5eB5eBa+CF+AFeAFeDa+Gp+9r/rz0
X1n9V1b/ldV/ZfXfeo/wtvBarG/h7zC/x34HeBFehNfB6+EN8BK8BG+EN8E7
wpvhzfBO8M7wLvCKxq4vcD1zVv/tfjmr/9Zz8By8El4Jz8Pz8Dy8Cl4FL8AL
8AK8Gl4NT5+Xf3Rb/9VGWedBWedBWedBWefBeg/wHuFt4bVY38LfYX6P/Q7w
IrwIr4PXwxvgJXgJ3ghvgneEN8Ob4Z3gneFd4BWNXZ+z/fz9o+U82P1y1nmw
noPn4JXwSngenofn4VXwKngBXoAX4NXwanj6vPLD289fbJR1PpR1PpR1PpR1
Pqz3Gt4DvEd4W3gt1rfwd5jfY78DvAgvwuvg9fAGeAlegjfCm+Ad4c3wZngn
eGd4F3hFY9fnbD/v/HA5H3a/nHU+rOfgOXglvBKeh+fheXgVvApegBfgBXg1
vBqePg/64Ja/3CjrvCjrvCjrvCjrvFjvFbzX8B7gPcLbwmuxvoW/w/we+x3g
RXgRXgevhzfAS/ASvBHeBO8Ib4Y3wzvBO8O7wCsauz5n+3nSB8t5sfut0BcH
z8Fz8Ep4JTwPz8Pz8Cp4FbwAL8AL8Gp4NTz9fv372/znG2WdH2WdH2WdHzv/
csk6P9Z7Be81vAd4j/C28Fqsb+HvML/Hfgd4EV6E18Hr4Q3wErwEb4Q3wTvC
m+HN8E7wzvAu8IrGri/Qh5x1fux+Oev8WM/Bc/BKeCU8D8/D8/AqeBW8AC/A
C/BqeDU8/X7yu+X8KOv8KOv8KOv82PmXS9b5sd4reK/hPcB7hLeF12J9C3+H
+T32O8CL8CK8Dl4Pb4CX4CV4I7wJnv7/ub/9/J9Lvs5/tmRdP2V7/3C/XD9l
e/9wj/uHe9w/3OP+4X65ftZ7gPcIbwuvxfoW/g7zun53t/0+XbLeH2W9P8q2
33fo9x36fYd+36Hfd+j3Hfp9h34/u/38kyXb1/8Mr/8ZXv8zvP5ny+v/Hz2u
IUY=
     "]]}, 
   {RGBColor[0, 1, 0], PointBox[{{0., 0.}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*OverscriptBox[\\(\[Alpha]\\), \
\\(~\\)]\\)/\\!\\(\\*SuperscriptBox[\\(R\\), \\(2\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(r\\), \\(H\\)]\\)/R\"", TraditionalForm]},
  PlotRange->NCache[{{
      Rational[-1, 2], 
      Rational[1, 2]}, {0, 3}}, {{-0.5, 0.5}, {0, 3}}],
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{3.701015747725729*^9, 3.7010159713485193`*^9, 
  3.7010163476830444`*^9, 3.701018134052219*^9, 3.7011913776060734`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Instability", " ", "region", " ", "for", " ", "d"}], "=", 
    RowBox[{"6", " ", "AdS"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Environment", "[", "\"\<OMP_NUM_THREADS\>\"", "]"}], "===", 
       "$Failed"}], ",", 
      RowBox[{"LaunchKernels", "[", "]"}], ",", 
      RowBox[{"LaunchKernels", "[", 
       RowBox[{"ToExpression", "[", 
        RowBox[{"Environment", "[", "\"\<OMP_NUM_THREADS\>\"", "]"}], "]"}], 
       "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DistributeDefinitions", "[", "SolveLovelock", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Data", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "r", ",", "\[Psi]"}], "}"}], ",", 
       RowBox[{"ParallelTable", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"SolveLovelock", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"r", ",", "\[Psi]"}], "}"}], ",", "4", ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "0"}], "}"}], ",", "b", ",", 
              RowBox[{"-", "1"}]}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "a", ",", "b"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", 
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{"1", "/", "50"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", 
           RowBox[{"1", "/", "20"}], ",", "3", ",", 
           RowBox[{"1", "/", "20"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CloseKernels", "[", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SelectRes", "[", 
      RowBox[{"Res_List", ",", "t_String"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "x"}], "}"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", 
         RowBox[{
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Join", "@@", "Res"}], ")"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x_String", "/;", 
               RowBox[{"x", "\[NotEqual]", "t"}]}], ",", "_", ",", "_"}], 
             "}"}]}], "]"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"_String", ",", "a_", ",", "b_"}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"a", ",", "b"}], "}"}]}]}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Invalid\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Special\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Ghost\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Scalar\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Tensor\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Both\>\""}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "Black", ",", "Cyan", ",", "Yellow", ",", "Blue", ",", "Magenta", ",", 
        "Green"}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*OverscriptBox[\(\[Alpha]\), \
\(~\)]\)/\!\(\*SuperscriptBox[\(R\), \(2\)]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(r\), \(H\)]\)/R\>\""}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.700658715931838*^9, 3.7006587327748623`*^9}, {
   3.7006589150581446`*^9, 3.700658928792165*^9}, {3.7006595840133843`*^9, 
   3.7006596433555017`*^9}, 3.701008781405278*^9, {3.7010125527419863`*^9, 
   3.7010125533240194`*^9}, {3.701013838969554*^9, 3.7010138504832125`*^9}, 
   3.701014458009961*^9, {3.701014634876077*^9, 3.7010146375882325`*^9}, {
   3.701015123907048*^9, 3.7010151262031794`*^9}, 3.7010163152731905`*^9, {
   3.7010163872873096`*^9, 3.7010164169790077`*^9}, {3.7010187043608384`*^9, 
   3.701018707507018*^9}, {3.7011914528476048`*^9, 3.7011914776806426`*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], PointBox[CompressedData["
1:eJxtlz+s22QUxR+MzMxIbGVmRh4ZmNqZqRKswFpmZpa3wNosXTJlqJeg0EjR
J4WnIvPPqCBbtixbiZ5Yurd57TnS+Qkv0U/fvee759r+fPPhw68efPHu1dXV
Z+9cXV1+///qfvrxh8v1pEquzR/fXc+wXsxvfp8jvjF/eXf9gfzW/Mvxcr2A
Xof4HvoD8kfsN0Fvht4CvRP0ztC7hd5/1dMPvjvdf/qv+5dcm9W/XC9m9S/j
G7P6l/mtWf1LvQ7xPfQH5I/Yb4LeDL0FeifonaF3W33zyXt/Pv76H/cruTar
X7lezOpXxjdm9SvzW7P6lXod4nvoD8gfsd8EvRl6C/RO0DtD77b66PPvf355
74X7lVyb1a9cL2b1K+Mbs/qV+a1Z/Uq9DvE99Afkj9hvgt4MvQV6J+idq/7R
++tP+7/dn+TarP7kejGrPxnfmNWfzG/N6k/qdYjvoT8gf8R+E/Rm6C3QO0Hv
XL2t0/1Jrs3qT64Xs/qT8Y1Z/cn81qz+pF6H+B76A/JH7DdBb4beAr1T9eDu
QPrL/UiuzepHrhez+pHxjVn9yPzWrH6kXof4HvoD8kfsN0Fvht4CvVN1OW1e
HznuR3JtVj9yvZjVj4xvzOpH5rdm9SP1OsT30B+QP2K/CXoz9Jbq2ct7r0+U
3+0/uTbLf64Xs/xnfGOW/8xvzfKfeh3ie+gPyB+x3wS9GXpL9e3luHj0m/0n
12b5z/Vilv+Mb8zyn/mtWf5Tr0N8D/0B+SP2m6A3Q2+p3tZp/8m1Wf5zvZjl
P+Mbs/xnfmuW/9TrEN9Df0D+iP0m6M3V+f7lAPjVfpNrs/zmejHLb8Y3ZvnN
/NYsv6nXIb6H/oD8EftN1erydj9+bn/JtVn+cr2Y5S/jG7P8ZX5rlr/U6xDf
Q39A/oj9NI/f4P/Gjf2J5S/Xi1n+Mr4x5/+NG/sT5/+NG/vL+B76A/I1Dx4x
3x7tRyw/uV7MOd8e7Uec8+3RfsQ53x4x3x7tJ/UH5Gs+KZi3iv2I5SfXiznn
rWI/4py3iv2Ic94qmLeK/aS+vqcHzAMH1y9W/blezDkPHFy/OOeBg+sX5zxw
wDxwcP2pr+/BHt+zvesXq/5cL+b8nu1dvzi/Z3vXL87v2R7fs73rf3N+7XAe
71yvOM/jnesV53m8w3m8w3m8c73iPI93eJ+3OG+2rk+c583W9YnzvNnivNni
vNm6PnE+zzXer9r1iPP9ql2PON+vGu9Xjferxv3d4Pna4Pna4Pna4Pna4Pna
4Pna4PnaoB9r3I817sca92ON+7HG/Vhj/xX8reBvBX8r+FvB3zX0rqF3Db1r
670C19M1NQ==
     "]]}, 
   {RGBColor[1, 1, 0], PointBox[{{0., 0.}}]}, 
   {RGBColor[0, 0, 1], PointBox[{{0., 0.}}]}, 
   {RGBColor[1, 0, 1], PointBox[CompressedData["
1:eJx13DFsI9cRxnFy9+1bIXXqAOmcOnXC7VLbdaoASZukderUadwkra9xo+oK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     "]]}, 
   {RGBColor[0, 1, 0], PointBox[{{0., 0.}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*OverscriptBox[\\(\[Alpha]\\), \
\\(~\\)]\\)/\\!\\(\\*SuperscriptBox[\\(R\\), \\(2\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(r\\), \\(H\\)]\\)/R\"", TraditionalForm]},
  PlotRange->Automatic,
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{3.7010140538818464`*^9, 3.701015431980669*^9, 
  3.701016382134015*^9, 3.701016417808055*^9, 3.701016452559043*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Instability", " ", "region", " ", "for", " ", "d"}], "=", 
    RowBox[{"5", " ", "dS"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Environment", "[", "\"\<OMP_NUM_THREADS\>\"", "]"}], "===", 
       "$Failed"}], ",", 
      RowBox[{"LaunchKernels", "[", "]"}], ",", 
      RowBox[{"LaunchKernels", "[", 
       RowBox[{"ToExpression", "[", 
        RowBox[{"Environment", "[", "\"\<OMP_NUM_THREADS\>\"", "]"}], "]"}], 
       "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DistributeDefinitions", "[", "SolveLovelock", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Data", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "r", ",", "\[Psi]"}], "}"}], ",", 
       RowBox[{"ParallelTable", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"SolveLovelock", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"r", ",", "\[Psi]"}], "}"}], ",", "3", ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "0"}], "}"}], ",", "1", ",", "b"}], "]"}], 
            "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "a", ",", "b"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", "1", ",", 
           RowBox[{"1", "/", "50"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", 
           RowBox[{"1", "/", "50"}], ",", 
           RowBox[{"49", "/", "50"}], ",", 
           RowBox[{"1", "/", "50"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CloseKernels", "[", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SelectRes", "[", 
      RowBox[{"Res_List", ",", "t_String"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "x"}], "}"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", 
         RowBox[{
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Join", "@@", "Res"}], ")"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x_String", "/;", 
               RowBox[{"x", "\[NotEqual]", "t"}]}], ",", "_", ",", "_"}], 
             "}"}]}], "]"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"_String", ",", "a_", ",", "b_"}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"a", ",", "b"}], "}"}]}]}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Invalid\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Special\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Ghost\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Scalar\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Tensor\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Both\>\""}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "Black", ",", "Cyan", ",", "Yellow", ",", "Blue", ",", "Magenta", ",", 
        "Green"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.5"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*OverscriptBox[\(\[Alpha]\), \(~\)]\)/\!\(\*SubscriptBox[\(r\
\), \(H\)]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(r\), \(H\)]\)/\!\(\*SubscriptBox[\(r\), \(C\
\)]\)\>\""}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7006596802015724`*^9, 3.7006597157266326`*^9}, {
   3.700659753843688*^9, 3.700659785192734*^9}, {3.700659856115845*^9, 
   3.700659867856867*^9}, {3.7006599409739757`*^9, 3.700659945092984*^9}, {
   3.7010087825643444`*^9, 3.701008795588089*^9}, {3.7010125547401004`*^9, 
   3.7010125552761307`*^9}, {3.701013865587076*^9, 3.701013878201798*^9}, 
   3.7010144545377626`*^9, {3.7010146469797697`*^9, 3.7010146492198973`*^9}, {
   3.701015128403305*^9, 3.7010151310344563`*^9}, {3.7010187111382265`*^9, 
   3.701018714738432*^9}, 3.7011914879586596`*^9}],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], PointBox[CompressedData["
1:eJxtkD1MwlAUhRtH5s4QN1h1JoywwtyJRFZxhZmZxQVWmDsx4CIBSYwJGgmQ
AgHCn4JScSozvQ9zXjjxJs3L1/bd83OZvk3dXBiGceU/cv4/80betOOL3H3s
nKvgerCwS9Zt+l4Dl0syD/T/I9hNypsm3W+DA04lGw08074XcMQqtrxwh/a/
gav+bafyTnpd8LWaHun3wU9e2FcYkB8HnFKCQ/I3Ai9ysnBMfifgO7GXnZL/
GfjvpDyaEycByqdZ1KzikvKuwKc4K8q/BofETvCD+tCcUfNJ/WzAss20N9TX
FnyQdd6W+vsCq3qi39SnZmWvsKN+XfBrR8alvn/AKq65p/41q3XWb+wIptsW
vQ==
     "]]}, 
   {RGBColor[1, 1, 0], PointBox[{{0., 0.}}]}, 
   {RGBColor[0, 0, 1], PointBox[CompressedData["
1:eJyFnD+MK1cVxp8oKFKnDqILNXWUEtqkToUELdCGOnUaN9BmaldTxM1IhpGs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     "]]}, 
   {RGBColor[1, 0, 1], PointBox[CompressedData["
1:eJxdmjGsK0cZRq+gS/3qILpQU0cpoU3qV0UKLaENdeo0SAjauH7VFnGz0YaV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     "]]}, 
   {RGBColor[0, 1, 0], PointBox[{{0., 0.}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*OverscriptBox[\\(\[Alpha]\\), \
\\(~\\)]\\)/\\!\\(\\*SubscriptBox[\\(r\\), \\(H\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(r\\), \
\\(H\\)]\\)/\\!\\(\\*SubscriptBox[\\(r\\), \\(C\\)]\\)\"", TraditionalForm]},
  PlotRange->{{-0.5, 1}, {0, 1}},
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{3.701014075659092*^9, 3.701015453423896*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Instability", " ", "region", " ", "for", " ", "d"}], "=", 
    RowBox[{"6", " ", "dS"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Environment", "[", "\"\<OMP_NUM_THREADS\>\"", "]"}], "===", 
       "$Failed"}], ",", 
      RowBox[{"LaunchKernels", "[", "]"}], ",", 
      RowBox[{"LaunchKernels", "[", 
       RowBox[{"ToExpression", "[", 
        RowBox[{"Environment", "[", "\"\<OMP_NUM_THREADS\>\"", "]"}], "]"}], 
       "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DistributeDefinitions", "[", "SolveLovelock", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Data", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "r", ",", "\[Psi]"}], "}"}], ",", 
       RowBox[{"ParallelTable", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"SolveLovelock", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"r", ",", "\[Psi]"}], "}"}], ",", "4", ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "0"}], "}"}], ",", "1", ",", "b"}], "]"}], 
            "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "a", ",", "b"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", "4", ",", 
           RowBox[{"1", "/", "50"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", 
           RowBox[{"1", "/", "50"}], ",", 
           RowBox[{"49", "/", "50"}], ",", 
           RowBox[{"1", "/", "50"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CloseKernels", "[", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SelectRes", "[", 
      RowBox[{"Res_List", ",", "t_String"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "x"}], "}"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", 
         RowBox[{
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Join", "@@", "Res"}], ")"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x_String", "/;", 
               RowBox[{"x", "\[NotEqual]", "t"}]}], ",", "_", ",", "_"}], 
             "}"}]}], "]"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"_String", ",", "a_", ",", "b_"}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"a", ",", "b"}], "}"}]}]}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Invalid\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Special\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Ghost\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Scalar\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Tensor\>\""}], "]"}], ",", 
       RowBox[{"SelectRes", "[", 
        RowBox[{"Data", ",", "\"\<Both\>\""}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "Black", ",", "Cyan", ",", "Yellow", ",", "Blue", ",", "Magenta", ",", 
        "Green"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.5"}], ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*OverscriptBox[\(\[Alpha]\), \(~\)]\)/\!\(\*SubscriptBox[\(r\
\), \(H\)]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(r\), \(H\)]\)/\!\(\*SubscriptBox[\(r\), \(C\
\)]\)\>\""}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7006596802015724`*^9, 3.7006597157266326`*^9}, {
   3.700659753843688*^9, 3.700659785192734*^9}, {3.700659856115845*^9, 
   3.700659867856867*^9}, 3.7010088013974214`*^9, {3.701012557569262*^9, 
   3.7010125590743484`*^9}, {3.701013880544932*^9, 3.7010138886833973`*^9}, {
   3.701014433913583*^9, 3.701014442187056*^9}, {3.7010146537721577`*^9, 
   3.7010146557422705`*^9}, {3.701015134025627*^9, 3.701015136298757*^9}, {
   3.7010187190986814`*^9, 3.701018724377983*^9}, 3.701191493874669*^9}],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], PointBox[CompressedData["
1:eJxtkD1MwlAUhRtH5s4QN1h1JoywwtyJRFZxhZmZxQVWmDsx4CIBSYwJGgmQ
AgHCn4JScSozvQ9zXjjxJs3L1/bd83OZvk3dXBiGceU/cv4/80betOOL3H3s
nKvgerCwS9Zt+l4Dl0syD/T/I9hNypsm3W+DA04lGw08074XcMQqtrxwh/a/
gav+bafyTnpd8LWaHun3wU9e2FcYkB8HnFKCQ/I3Ai9ysnBMfifgO7GXnZL/
GfjvpDyaEycByqdZ1KzikvKuwKc4K8q/BofETvCD+tCcUfNJ/WzAss20N9TX
FnyQdd6W+vsCq3qi39SnZmWvsKN+XfBrR8alvn/AKq65p/41q3XWb+wIptsW
vQ==
     "]]}, 
   {RGBColor[1, 1, 0], PointBox[{{0., 0.}}]}, 
   {RGBColor[0, 0, 1], PointBox[{{0., 0.}}]}, 
   {RGBColor[1, 0, 1], PointBox[CompressedData["
1:eJx1mz2MJFcVRleIAHbZn2DjRWQmJraGDFI73ggJUkxqYsdOSCD1izeqwCSN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     "]]}, 
   {RGBColor[0, 1, 0], PointBox[{{0., 0.}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*OverscriptBox[\\(\[Alpha]\\), \
\\(~\\)]\\)/\\!\\(\\*SubscriptBox[\\(r\\), \\(H\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(r\\), \
\\(H\\)]\\)/\\!\\(\\*SubscriptBox[\\(r\\), \\(C\\)]\\)\"", TraditionalForm]},
  PlotRange->{{-0.5, 4}, {0, 1}},
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{3.701014216999176*^9, 3.701015544261091*^9}]
}, Open  ]]
},
WindowSize->{1136, 686},
WindowMargins->{{-5, Automatic}, {Automatic, 5}},
ShowSelection->True,
Magnification->0.8999999761581421,
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 192, 4, 27, "Input"],
Cell[740, 26, 211541, 4323, 1338, "Code",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[212306, 4353, 3592, 82, 151, "Input"],
Cell[215901, 4437, 657, 9, 21, "Print"],
Cell[216561, 4448, 10257, 175, 214, "Output"],
Cell[226821, 4625, 2672, 50, 228, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[229530, 4680, 2174, 56, 148, "Input"],
Cell[231707, 4738, 378, 5, 21, "Print"],
Cell[232088, 4745, 636, 13, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232761, 4763, 5755, 135, 158, "Input"],
Cell[238519, 4900, 22359, 378, 215, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260915, 5283, 5391, 138, 195, "Input"],
Cell[266309, 5423, 9788, 172, 229, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276134, 5600, 4628, 117, 158, "Input"],
Cell[280765, 5719, 6672, 117, 223, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[287474, 5841, 4863, 125, 176, "Input"],
Cell[292340, 5968, 10922, 188, 205, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[303299, 6161, 4805, 124, 158, "Input"],
Cell[308107, 6287, 5095, 92, 205, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

